Observation of muonic Dalitz decays of $\chi_{b}$ mesons and precise spectroscopy of hidden-beauty states

The decays of the $\chi_{b1}(1P)$, $\chi_{b2}(1P)$, $\chi_{b1}(2P)$ and $\chi_{b2}(2P)$ mesons into the $\Upsilon(1S)\mu^+\mu^-$ final state are observed with a high significance using proton-proton collision data collected with the LHCb detector and corresponding to an integrated luminosity of 9fb$^{-1}$. The newly observed decays together with the $\Upsilon(2S)\rightarrow \Upsilon(1S)\pi^+\pi^-$ and $\Upsilon(3S)\rightarrow \Upsilon(2S)\pi^+\pi^-$ decay modes are used for precision measurements of the mass and mass splittings for the hidden-beauty states.

==> figs/Fig1.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Y_MVA_All()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu May  9 09:57:57 2024) by ROOT version 6.33/01
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",16,40,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(8.081481,-722891.6,12.40247,5301205);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_5596381214c0__3 = new TH1D("frame_5596381214c0__3","A RooPlot",100,8.6,12.1);
   frame_5596381214c0__3->SetMinimum(0);
   frame_5596381214c0__3->SetMaximum(5000000);
   frame_5596381214c0__3->SetDirectory(nullptr);
   frame_5596381214c0__3->SetStats(0);
   frame_5596381214c0__3->SetMarkerStyle(20);
   frame_5596381214c0__3->GetXaxis()->SetNdivisions(505);
   frame_5596381214c0__3->GetXaxis()->SetLabelFont(132);
   frame_5596381214c0__3->GetXaxis()->SetLabelOffset(0.015);
   frame_5596381214c0__3->GetXaxis()->SetLabelSize(0.05);
   frame_5596381214c0__3->GetXaxis()->SetTitleSize(-1);
   frame_5596381214c0__3->GetXaxis()->SetTitleOffset(1);
   frame_5596381214c0__3->GetXaxis()->SetTitleFont(132);
   frame_5596381214c0__3->GetYaxis()->SetLabelFont(132);
   frame_5596381214c0__3->GetYaxis()->SetLabelSize(0.05);
   frame_5596381214c0__3->GetYaxis()->SetTitleSize(0.05);
   frame_5596381214c0__3->GetYaxis()->SetTitleFont(132);
   frame_5596381214c0__3->GetZaxis()->SetLabelFont(132);
   frame_5596381214c0__3->GetZaxis()->SetLabelSize(0.05);
   frame_5596381214c0__3->GetZaxis()->SetTitleSize(0.05);
   frame_5596381214c0__3->GetZaxis()->SetTitleOffset(1);
   frame_5596381214c0__3->GetZaxis()->SetTitleFont(132);
   frame_5596381214c0__3->Draw("FUNC");
   
   Double_t manca_Y2_Norm[mY]_Comp[cb2_YAKABY]_fx6[339] = { 8.599975, 8.6, 8.625, 8.65, 8.675, 8.7, 8.725, 8.75, 8.775, 8.8, 8.825, 8.85, 8.875, 8.9, 8.925, 8.95, 8.975,
   9, 9.025, 9.05, 9.075, 9.1, 9.125, 9.15, 9.175, 9.2, 9.2125, 9.225, 9.2375, 9.25, 9.2625, 9.26875, 9.275,
   9.28125, 9.2875, 9.29375, 9.3, 9.30625, 9.3125, 9.31875, 9.321875, 9.325, 9.328125, 9.33125, 9.334375, 9.3375, 9.340625, 9.34375, 9.346875,
   9.35, 9.353125, 9.35625, 9.359375, 9.360938, 9.3625, 9.364063, 9.365625, 9.367188, 9.36875, 9.370313, 9.371875, 9.373437, 9.375, 9.376563, 9.378125,
   9.379687, 9.38125, 9.382812, 9.384375, 9.385937, 9.386719, 9.3875, 9.388281, 9.389062, 9.389844, 9.390625, 9.391406, 9.392188, 9.392969, 9.39375, 9.394531,
   9.395313, 9.396094, 9.396875, 9.398438, 9.4, 9.401563, 9.403125, 9.404687, 9.40625, 9.407813, 9.409375, 9.410937, 9.4125, 9.415625, 9.41875, 9.421875,
   9.423437, 9.425, 9.426562, 9.428125, 9.429687, 9.43125, 9.432812, 9.433594, 9.434375, 9.435156, 9.435937, 9.436719, 9.4375, 9.438281, 9.439063, 9.439844,
   9.440625, 9.441406, 9.442187, 9.442969, 9.44375, 9.444531, 9.445312, 9.446094, 9.446875, 9.447656, 9.448437, 9.449219, 9.45, 9.450781, 9.451562, 9.452344,
   9.453125, 9.453906, 9.454687, 9.455469, 9.45625, 9.457031, 9.457812, 9.458594, 9.459375, 9.460156, 9.460937, 9.461719, 9.4625, 9.463281, 9.464062, 9.464844,
   9.465625, 9.466406, 9.467187, 9.467969, 9.46875, 9.469531, 9.470313, 9.471094, 9.471875, 9.472656, 9.473437, 9.474219, 9.475, 9.475781, 9.476562, 9.477344,
   9.478125, 9.478906, 9.479687, 9.480469, 9.48125, 9.482812, 9.484375, 9.485938, 9.4875, 9.489063, 9.490625, 9.492188, 9.49375, 9.5, 9.503125, 9.504687,
   9.50625, 9.507812, 9.509375, 9.510937, 9.5125, 9.514062, 9.515625, 9.517188, 9.51875, 9.519531, 9.520313, 9.521094, 9.521875, 9.522656, 9.523438, 9.524219,
   9.525, 9.525781, 9.526563, 9.528125, 9.529687, 9.53125, 9.532813, 9.534375, 9.535937, 9.5375, 9.539062, 9.540625, 9.542187, 9.54375, 9.545312, 9.546875,
   9.548437, 9.55, 9.551562, 9.553125, 9.554687, 9.55625, 9.557812, 9.559375, 9.560937, 9.5625, 9.565625, 9.56875, 9.571875, 9.575, 9.578125, 9.58125,
   9.584375, 9.5875, 9.590625, 9.59375, 9.596875, 9.6, 9.60625, 9.6125, 9.61875, 9.625, 9.63125, 9.6375, 9.65, 9.6625, 9.675, 9.7,
   9.725, 9.75, 9.775, 9.8, 9.825, 9.85, 9.875, 9.9, 9.925, 9.95, 9.975, 10, 10.025, 10.05, 10.075, 10.1,
   10.125, 10.15, 10.175, 10.2, 10.225, 10.25, 10.275, 10.3, 10.325, 10.35, 10.375, 10.4, 10.425, 10.45, 10.475, 10.5,
   10.525, 10.55, 10.575, 10.6, 10.625, 10.65, 10.675, 10.7, 10.725, 10.75, 10.775, 10.8, 10.825, 10.85, 10.875, 10.9,
   10.925, 10.95, 10.975, 11, 11.025, 11.05, 11.075, 11.1, 11.125, 11.15, 11.175, 11.2, 11.225, 11.25, 11.275, 11.3,
   11.325, 11.35, 11.375, 11.4, 11.425, 11.45, 11.475, 11.5, 11.525, 11.55, 11.575, 11.6, 11.625, 11.65, 11.675, 11.7,
   11.725, 11.75, 11.775, 11.8, 11.825, 11.85, 11.875, 11.9, 11.925, 11.95, 11.975, 12, 12.025, 12.05, 12.075, 12.1,
   12.1, 12.10003 };
   Double_t manca_Y2_Norm[mY]_Comp[cb2_YAKABY]_fy6[339] = { 0, 2314.077, 2480.071, 2663.578, 2867.075, 3093.486, 3346.278, 3629.586, 3948.372, 4308.63, 4717.649, 5184.36, 5719.793, 6337.694, 7055.348, 7894.726, 8884.061,
   10060.1, 11471.31, 13182.63, 15282.51, 17893.82, 21190.88, 25427.29, 30982.61, 38444.11, 43164.58, 48756.93, 55442.41, 63515.63, 73375.25, 79139.01, 85570.67,
   92774.33, 100874.8, 110022.7, 120400.8, 132233.2, 145795.8, 161432.2, 170158.8, 179573.9, 189749.8, 200768.2, 212722.2, 225717.4, 239874.8, 255333.3, 272252.2,
   290816.2, 311239, 333769.9, 358700.4, 372170.3, 386373.3, 401362, 417193.7, 433931.1, 451642.7, 470403.4, 490295.4, 511408.9, 533843.1, 557707.4, 583122.4,
   610221.6, 639152.8, 670080.4, 703186.8, 738675.7, 757383.7, 776774.7, 796881.5, 817738.7, 839383.1, 861853.9, 885192.3, 909442.5, 934651.2, 960868.3, 988146.7,
   1016543, 1046117, 1076911, 1140438, 1205895, 1273189, 1342214, 1412852, 1484968, 1558415, 1633032, 1708646, 1785070, 1939538, 2094712, 2248706,
   2324639, 2399518, 2473079, 2545059, 2615190, 2683208, 2748851, 2780700, 2811860, 2842297, 2871982, 2900885, 2928974, 2956222, 2982600, 3008080,
   3032635, 3056239, 3078867, 3100495, 3121098, 3140656, 3159145, 3176547, 3192842, 3208012, 3222040, 3234910, 3246609, 3257124, 3266441, 3274552,
   3281447, 3287118, 3291558, 3294764, 3296730, 3297455, 3296939, 3295181, 3292184, 3287951, 3282486, 3275797, 3267890, 3258775, 3248461, 3236960,
   3224285, 3210451, 3195472, 3179365, 3162148, 3143840, 3124461, 3104032, 3082575, 3060113, 3036672, 3012275, 2986948, 2960720, 2933616, 2905666,
   2876898, 2847342, 2817029, 2785989, 2754254, 2688823, 2620994, 2551030, 2479196, 2405757, 2330979, 2255125, 2178455, 1868602, 1715043, 1639354,
   1564646, 1491094, 1418860, 1348093, 1278927, 1211483, 1145868, 1082176, 1020570, 990930.9, 962154.2, 934214.8, 907088.2, 880750.9, 855179.7, 830352.4,
   806247.3, 782843.3, 760120, 716636.7, 675645.6, 637003.6, 600575.8, 566235, 533861.6, 503342.5, 474571.4, 447447.9, 421877.5, 397771.2, 375044.9, 353619.5,
   333420.4, 314377.3, 296423.8, 279497.5, 263539.6, 248494.5, 234310, 220936.6, 208328, 196440.3, 174664.8, 155307.4, 138099.1, 122800.9, 109200.3, 97108.79,
   86358.49, 76800.39, 68302.05, 60745.77, 54026.92, 48052.53, 38015.8, 30078.73, 23801.39, 18836.18, 14908.39, 11800.92, 7396.533, 4637.988, 2909.509, 1146.474,
   452.5426, 178.9379, 70.87449, 28.12029, 11.17607, 4.449333, 1.774332, 0.7087711, 0.2835997, 0.1136663, 0.04563317, 0.01835061, 0.007391598, 0.002982234, 0.001205196, 0.0004878478,
   0.0001977965, 8.032637e-05, 3.267385e-05, 1.331198e-05, 5.432284e-06, 2.22033e-06, 9.089612e-07, 3.727034e-07, 1.530626e-07, 6.295934e-08, 2.593786e-08, 1.070258e-08, 4.423042e-09, 1.830751e-09, 7.589459e-10, 3.151108e-10,
   1.310341e-10, 5.457223e-11, 2.276266e-11, 9.509024e-12, 3.978398e-12, 1.667007e-12, 6.995545e-13, 2.940073e-13, 1.237499e-13, 5.216505e-14, 2.202217e-14, 9.310741e-15, 3.9423e-15, 1.671684e-15, 7.098977e-16, 3.019062e-16,
   1.285822e-16, 5.48429e-17, 2.342546e-17, 1.002033e-17, 4.292398e-18, 1.841365e-18, 7.910425e-19, 3.403122e-19, 1.466124e-19, 6.325251e-20, 2.732727e-20, 1.182291e-20, 5.122241e-21, 2.222292e-21, 9.654852e-22, 4.20041e-22,
   1.829941e-22, 7.983256e-23, 3.487535e-23, 1.525635e-23, 6.68304e-24, 2.931482e-24, 1.287621e-24, 5.663369e-25, 2.494281e-25, 1.100013e-25, 4.857697e-26, 2.148034e-26, 9.511042e-27, 4.216863e-27, 1.872076e-27, 8.322006e-28,
   3.70426e-28, 1.650981e-28, 7.367966e-29, 3.292431e-29, 1.473151e-29, 6.599904e-30, 2.960642e-30, 1.329813e-30, 5.980664e-31, 2.693153e-31, 1.214293e-31, 5.48195e-32, 2.477959e-32, 1.121499e-32, 5.082148e-33, 2.305888e-33,
   2.305888e-33, 0 };
   TGraph *graph = new TGraph(339,manca_Y2_Norm[mY]_Comp[cb2_YAKABY]_fx6,manca_Y2_Norm[mY]_Comp[cb2_YAKABY]_fy6);
   graph->SetName("manca_Y2_Norm[mY]_Comp[cb2_YAKABY]");
   graph->SetTitle("Projection of manca(Y2)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6 = new TH1F("Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6","Projection of manca(Y2)",339,8.24997,12.45003);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->SetMinimum(0);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->SetMaximum(3627201);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->SetDirectory(nullptr);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->SetStats(0);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->SetMarkerStyle(20);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->GetXaxis()->SetTitleSize(-1);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->GetXaxis()->SetTitleOffset(1);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->GetYaxis()->SetTitleSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->GetYaxis()->SetTitleFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->GetZaxis()->SetTitleSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->GetZaxis()->SetTitleOffset(1);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_YAKABYcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_manca_Y2_Norm[mY]_Comp[cb2_YAKABY]6);
   
   graph->Draw("fl");
   
   Double_t manca_Y2_Norm[mY]_Comp[cb2_KPDnUs]_fx7[330] = { 8.599975, 8.6, 8.625, 8.65, 8.675, 8.7, 8.725, 8.75, 8.775, 8.8, 8.825, 8.85, 8.875, 8.9, 8.925, 8.95, 8.975,
   9, 9.025, 9.05, 9.075, 9.1, 9.125, 9.15, 9.175, 9.2, 9.225, 9.25, 9.275, 9.3, 9.325, 9.35, 9.375,
   9.4, 9.425, 9.45, 9.475, 9.5, 9.525, 9.55, 9.575, 9.6, 9.625, 9.65, 9.675, 9.7, 9.725, 9.75, 9.7625,
   9.775, 9.7875, 9.8, 9.8125, 9.825, 9.83125, 9.8375, 9.84375, 9.85, 9.85625, 9.8625, 9.86875, 9.875, 9.88125, 9.884375, 9.8875,
   9.890625, 9.89375, 9.896875, 9.9, 9.903125, 9.90625, 9.909375, 9.9125, 9.915625, 9.91875, 9.920313, 9.921875, 9.923438, 9.925, 9.926563, 9.928125,
   9.929688, 9.93125, 9.932813, 9.934375, 9.935937, 9.9375, 9.939063, 9.940625, 9.942187, 9.94375, 9.945312, 9.946875, 9.947656, 9.948437, 9.949219, 9.95,
   9.950781, 9.951562, 9.952344, 9.953125, 9.953906, 9.954687, 9.955469, 9.95625, 9.957812, 9.959375, 9.960937, 9.9625, 9.964062, 9.965625, 9.967187, 9.96875,
   9.970313, 9.971875, 9.975, 9.98125, 9.982812, 9.984375, 9.985938, 9.9875, 9.989063, 9.990625, 9.992188, 9.99375, 9.995313, 9.996094, 9.996875, 9.997656,
   9.998437, 9.999219, 10, 10.00078, 10.00156, 10.00234, 10.00313, 10.00391, 10.00469, 10.00547, 10.00625, 10.00703, 10.00781, 10.00859, 10.00937, 10.01016,
   10.01094, 10.01172, 10.0125, 10.01328, 10.01406, 10.01484, 10.01562, 10.01641, 10.01719, 10.01797, 10.01875, 10.01953, 10.02031, 10.02109, 10.02188, 10.02266,
   10.02344, 10.02422, 10.025, 10.02578, 10.02656, 10.02734, 10.02812, 10.02891, 10.02969, 10.03047, 10.03125, 10.03203, 10.03281, 10.03359, 10.03438, 10.03516,
   10.03594, 10.03672, 10.0375, 10.03828, 10.03906, 10.03984, 10.04063, 10.04141, 10.04219, 10.04297, 10.04375, 10.04531, 10.04688, 10.04844, 10.05, 10.075,
   10.07656, 10.07812, 10.07969, 10.08125, 10.08281, 10.08437, 10.08516, 10.08594, 10.08672, 10.0875, 10.08828, 10.08906, 10.08984, 10.09062, 10.09219, 10.09375,
   10.09531, 10.09688, 10.09844, 10.1, 10.10156, 10.10312, 10.10469, 10.10625, 10.10781, 10.10938, 10.11094, 10.1125, 10.11406, 10.11563, 10.11719, 10.11875,
   10.12031, 10.12187, 10.12344, 10.125, 10.12656, 10.12813, 10.13125, 10.13437, 10.1375, 10.14062, 10.14375, 10.14688, 10.15, 10.15312, 10.15625, 10.15938,
   10.1625, 10.16563, 10.16875, 10.175, 10.18125, 10.1875, 10.19375, 10.2, 10.20625, 10.2125, 10.225, 10.2375, 10.25, 10.275, 10.3, 10.325,
   10.35, 10.375, 10.4, 10.425, 10.45, 10.475, 10.5, 10.525, 10.55, 10.575, 10.6, 10.625, 10.65, 10.675, 10.7, 10.725,
   10.75, 10.775, 10.8, 10.825, 10.85, 10.875, 10.9, 10.925, 10.95, 10.975, 11, 11.025, 11.05, 11.075, 11.1, 11.125,
   11.15, 11.175, 11.2, 11.225, 11.25, 11.275, 11.3, 11.325, 11.35, 11.375, 11.4, 11.425, 11.45, 11.475, 11.5, 11.525,
   11.55, 11.575, 11.6, 11.625, 11.65, 11.675, 11.7, 11.725, 11.75, 11.775, 11.8, 11.825, 11.85, 11.875, 11.9, 11.925,
   11.95, 11.975, 12, 12.025, 12.05, 12.075, 12.1, 12.1, 12.10003 };
   Double_t manca_Y2_Norm[mY]_Comp[cb2_KPDnUs]_fy7[330] = { 0, 195.4945, 203.8044, 212.6274, 222.0052, 231.9841, 242.6151, 253.9546, 266.0652, 279.0164, 292.8856, 307.7591, 323.7335, 340.9169, 359.431, 379.4127, 401.0168,
   424.4186, 449.8174, 477.4402, 507.5466, 540.4348, 576.448, 615.983, 659.5006, 707.5379, 760.724, 819.7992, 885.6394, 959.286, 1041.985, 1135.237, 1240.859,
   1361.071, 1498.601, 1656.834, 1840.009, 2053.481, 2304.096, 2600.703, 2954.897, 3382.086, 3903.078, 4546.488, 5352.467, 6378.677, 7710.144, 9476.165, 10581.64,
   11880.57, 13419.35, 15258.82, 17479.99, 20192.47, 21778.06, 23547.31, 25528.85, 27756.99, 30273.1, 33127.45, 36381.58, 40111.34, 44411.14, 46810.7, 49399.49,
   52197.35, 55226.76, 58513.23, 62085.82, 65977.75, 70227.09, 74877.69, 79980.17, 85593.26, 91785.35, 95123.01, 98636.47, 102337.9, 106240.7, 110359.2, 114709.2,
   119307.8, 124174, 129328.1, 134792.8, 140592.8, 146755.3, 153310.3, 160290.9, 167733.8, 175679.3, 184172.7, 193263.8, 198050.8, 203008.6, 208145.3, 213469.4,
   218989.9, 224716.1, 230658.3, 236827.2, 243234, 249890.8, 256810.5, 263928.4, 278481.4, 293442.8, 308793.2, 324510.8, 340570.9, 356946.5, 373607.6, 390521.8,
   407654.3, 424967.5, 459975.3, 530269.6, 547620.9, 564781.3, 581698.1, 598318, 614587.3, 630452.2, 645859.1, 660755, 675087.7, 682026.9, 688806.2, 695419.5,
   701860.7, 708123.9, 714203.4, 720093.3, 725788.2, 731282.7, 736571.7, 741649.9, 746512.6, 751155.1, 755572.9, 759761.7, 763717.4, 767436.1, 770914.2, 774148.2,
   777135, 779871.5, 782355.1, 784583.3, 786553.9, 788264.9, 789714.5, 790901.4, 791824.3, 792482.2, 792874.7, 793001.2, 792861.6, 792456, 791785, 790849.1,
   789649.2, 788186.7, 786462.9, 784479.6, 782238.7, 779742.6, 776993.6, 773994.6, 770748.5, 767258.4, 763528, 759560.7, 755360.6, 750931.6, 746278.1, 741404.7,
   736315.9, 731016.8, 725512.2, 719807.6, 713908.2, 707819.6, 701547.4, 695097.6, 688475.9, 681688.6, 674741.8, 660394.5, 645485.4, 630066.5, 614191.1, 340171.3,
   324119.3, 308410.5, 293069.4, 278117.9, 263575.1, 249458.3, 242614.4, 235958.6, 229485.8, 223190.8, 217068.9, 211115.2, 205325.2, 199694.2, 188892.2, 178675.6,
   169012.7, 159873.3, 151229, 143053.1, 135320, 128005.7, 121087.5, 114543.9, 108354.6, 102500.3, 96963, 91725.36, 86771.17, 82085.08, 77652.53, 73459.79,
   69493.86, 65742.44, 62193.92, 58837.29, 55662.17, 52658.71, 47130.1, 42182.98, 37756.06, 33794.56, 30249.46, 27076.91, 24237.69, 21696.71, 19422.59, 17387.26,
   15565.6, 13935.13, 12475.76, 10000.24, 8016.709, 6427.237, 5153.412, 4132.45, 3314.077, 2658.03, 1710.333, 1100.956, 708.9691, 294.3371, 122.3859, 50.96642,
   21.25695, 8.879315, 3.714647, 1.556369, 0.6530745, 0.2744514, 0.1155097, 0.04868773, 0.02055259, 0.008688748, 0.003678657, 0.001559771, 0.000662322, 0.0002816518, 0.0001199468, 5.115584e-05,
   2.184894e-05, 9.345268e-06, 4.002924e-06, 1.717058e-06, 7.37586e-07, 3.172913e-07, 1.366846e-07, 5.896505e-08, 2.547308e-08, 1.101991e-08, 4.773995e-09, 2.071055e-09, 8.997147e-10, 3.913989e-10, 1.705038e-10, 7.437824e-11,
   3.249028e-11, 1.421198e-11, 6.225116e-12, 2.730424e-12, 1.199224e-12, 5.274201e-13, 2.32272e-13, 1.024281e-13, 4.522948e-14, 1.999872e-14, 8.854403e-15, 3.925463e-15, 1.742589e-15, 7.745867e-16, 3.447577e-16, 1.536473e-16,
   6.856482e-17, 3.063664e-17, 1.3707e-17, 6.140501e-18, 2.754376e-18, 1.237083e-18, 5.563255e-19, 2.505024e-19, 1.129395e-19, 5.09834e-20, 2.304408e-20, 1.042883e-20, 4.72559e-21, 2.14397e-21, 9.739172e-22, 4.429597e-22,
   2.017175e-22, 9.197263e-23, 4.198628e-23, 1.919059e-23, 8.782131e-24, 4.023836e-24, 1.845899e-24, 1.845899e-24, 0 };
   graph = new TGraph(330,manca_Y2_Norm[mY]_Comp[cb2_KPDnUs]_fx7,manca_Y2_Norm[mY]_Comp[cb2_KPDnUs]_fy7);
   graph->SetName("manca_Y2_Norm[mY]_Comp[cb2_KPDnUs]");
   graph->SetTitle("Projection of manca(Y2)");

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7 = new TH1F("Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7","Projection of manca(Y2)",330,8.24997,12.45003);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->SetMinimum(0);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->SetMaximum(872301.3);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->SetDirectory(nullptr);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->SetStats(0);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->SetMarkerStyle(20);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->GetXaxis()->SetTitleSize(-1);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->GetXaxis()->SetTitleOffset(1);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->GetYaxis()->SetTitleSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->GetYaxis()->SetTitleFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->GetZaxis()->SetTitleSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->GetZaxis()->SetTitleOffset(1);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_KPDnUscB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_manca_Y2_Norm[mY]_Comp[cb2_KPDnUs]7);
   
   graph->Draw("fl");
   
   Double_t manca_Y2_Norm[mY]_Comp[cb2_PIjwjb]_fx8[340] = { 8.599975, 8.6, 8.625, 8.65, 8.675, 8.7, 8.725, 8.75, 8.775, 8.8, 8.825, 8.85, 8.875, 8.9, 8.925, 8.95, 8.975,
   9, 9.025, 9.05, 9.075, 9.1, 9.125, 9.15, 9.175, 9.2, 9.225, 9.25, 9.275, 9.3, 9.325, 9.35, 9.375,
   9.4, 9.425, 9.45, 9.475, 9.5, 9.525, 9.55, 9.575, 9.6, 9.625, 9.65, 9.675, 9.7, 9.725, 9.75, 9.775,
   9.8, 9.825, 9.85, 9.875, 9.9, 9.925, 9.95, 9.975, 10, 10.025, 10.05, 10.075, 10.0875, 10.1, 10.1125, 10.125,
   10.1375, 10.15, 10.15625, 10.1625, 10.16875, 10.175, 10.18125, 10.1875, 10.19375, 10.2, 10.20625, 10.20937, 10.2125, 10.21562, 10.21875, 10.22188,
   10.225, 10.22812, 10.23125, 10.23438, 10.2375, 10.24063, 10.24375, 10.24687, 10.24844, 10.25, 10.25156, 10.25313, 10.25469, 10.25625, 10.25781, 10.25937,
   10.26094, 10.2625, 10.26406, 10.26562, 10.26719, 10.26875, 10.27031, 10.27188, 10.27344, 10.275, 10.27656, 10.27734, 10.27812, 10.27891, 10.27969, 10.28047,
   10.28125, 10.28203, 10.28281, 10.28359, 10.28438, 10.28594, 10.2875, 10.28906, 10.29063, 10.29219, 10.29375, 10.29531, 10.29688, 10.29844, 10.3, 10.30313,
   10.30625, 10.30937, 10.3125, 10.31406, 10.31563, 10.31719, 10.31875, 10.32031, 10.32187, 10.32344, 10.325, 10.32656, 10.32812, 10.32891, 10.32969, 10.33047,
   10.33125, 10.33203, 10.33281, 10.33359, 10.33437, 10.33516, 10.33594, 10.33672, 10.3375, 10.33828, 10.33906, 10.33984, 10.34062, 10.34141, 10.34219, 10.34297,
   10.34375, 10.34453, 10.34531, 10.34609, 10.34688, 10.34766, 10.34844, 10.34922, 10.35, 10.35078, 10.35156, 10.35234, 10.35312, 10.35391, 10.35469, 10.35547,
   10.35625, 10.35703, 10.35781, 10.35859, 10.35938, 10.36016, 10.36094, 10.36172, 10.3625, 10.36328, 10.36406, 10.36484, 10.36563, 10.36641, 10.36719, 10.36797,
   10.36875, 10.36953, 10.37031, 10.37109, 10.37187, 10.37266, 10.37344, 10.375, 10.37656, 10.37813, 10.37969, 10.38125, 10.38281, 10.38437, 10.38594, 10.3875,
   10.38906, 10.39062, 10.39375, 10.39688, 10.4, 10.40156, 10.40312, 10.40469, 10.40625, 10.40781, 10.40938, 10.41094, 10.4125, 10.41406, 10.41563, 10.41719,
   10.41875, 10.41953, 10.42031, 10.42109, 10.42188, 10.42344, 10.425, 10.42656, 10.42813, 10.42969, 10.43125, 10.43281, 10.43437, 10.43594, 10.4375, 10.43906,
   10.44063, 10.44219, 10.44375, 10.44531, 10.44687, 10.44844, 10.45, 10.45156, 10.45312, 10.45469, 10.45625, 10.45781, 10.45937, 10.46094, 10.4625, 10.46562,
   10.46875, 10.47188, 10.475, 10.47812, 10.48125, 10.48438, 10.4875, 10.49063, 10.49375, 10.49687, 10.5, 10.50625, 10.5125, 10.51875, 10.525, 10.53125,
   10.5375, 10.55, 10.5625, 10.575, 10.6, 10.625, 10.65, 10.675, 10.7, 10.725, 10.75, 10.775, 10.8, 10.825, 10.85, 10.875,
   10.9, 10.925, 10.95, 10.975, 11, 11.025, 11.05, 11.075, 11.1, 11.125, 11.15, 11.175, 11.2, 11.225, 11.25, 11.275,
   11.3, 11.325, 11.35, 11.375, 11.4, 11.425, 11.45, 11.475, 11.5, 11.525, 11.55, 11.575, 11.6, 11.625, 11.65, 11.675,
   11.7, 11.725, 11.75, 11.775, 11.8, 11.825, 11.85, 11.875, 11.9, 11.925, 11.95, 11.975, 12, 12.025, 12.05, 12.075,
   12.1, 12.1, 12.10003 };
   Double_t manca_Y2_Norm[mY]_Comp[cb2_PIjwjb]_fy8[340] = { 0, 61.18065, 63.27749, 65.47832, 67.78995, 70.21973, 72.77562, 75.46626, 78.30103, 81.2901, 84.44458, 87.77655, 91.29919, 95.02693, 98.97555, 103.1624, 107.6063,
   112.3284, 117.3516, 122.7013, 128.4057, 134.4958, 141.0064, 147.9758, 155.4469, 163.4678, 172.092, 181.38, 191.3996, 202.2275, 213.9504, 226.6668, 240.4889,
   255.545, 271.9819, 289.9688, 309.701, 331.405, 355.3445, 381.828, 411.2181, 443.9431, 480.5117, 521.5313, 567.732, 619.997, 679.4019, 747.2672, 825.227,
   915.3215, 1020.123, 1142.907, 1287.899, 1460.608, 1668.332, 1920.879, 2231.67, 2619.43, 3110.873, 3745.099, 4581.048, 5101.565, 5710.686, 6429.041, 7283.503,
   8309.558, 9554.798, 10279.03, 11084.14, 11982.27, 12987.88, 14118.27, 15394.34, 16841.44, 18490.57, 20379.95, 21429.15, 22557.1, 23771.66, 25081.65, 26497.05,
   28029.15, 29690.76, 31496.47, 33462.93, 35609.24, 37957.36, 40532.64, 43364.47, 44887.07, 46487.06, 48169.63, 49940.4, 51805.47, 53771.47, 55845.61, 58035.75,
   60350.44, 62799.05, 65391.82, 68139.97, 71055.82, 74152.89, 77446.09, 80951.86, 84688.38, 88675.77, 92936.34, 95176.71, 97494.91, 99894.46, 102379.1, 104952.9,
   107619.8, 110384.5, 113251.6, 116226.1, 119313.3, 125795, 132490.2, 139366.4, 146415.2, 153627.1, 160991.8, 168497.4, 176131.3, 183879.6, 191727.6, 207657.7,
   223782.7, 239949.9, 255994, 263915.6, 271740.4, 279445.6, 287008, 294404.7, 301612.4, 308608.2, 315369.4, 321873.6, 328099.2, 331100.7, 334024.8, 336868.7,
   339630, 342306.3, 344895.2, 347394.5, 349801.9, 352115.3, 354332.5, 356451.7, 358470.7, 360387.9, 362201.4, 363909.6, 365511, 367004, 368387.2, 369659.4,
   370819.4, 371866.1, 372798.6, 373615.8, 374317.2, 374902, 375369.7, 375719.8, 375952, 376066.1, 376062, 375939.6, 375699.2, 375340.9, 374865, 374272.1,
   373562.6, 372737.3, 371796.9, 370742.2, 369574.4, 368294.4, 366903.4, 365402.9, 363794, 362078.4, 360257.6, 358333.3, 356307.2, 354181.1, 351957.1, 349637.2,
   347223.3, 344717.7, 342122.6, 339440.2, 336673.1, 333823.5, 330894, 324805.4, 318428.1, 311783.7, 304894.2, 297782.2, 290470.6, 282982.4, 275340.8, 267568.8,
   259689.3, 251725.2, 235631.4, 219459.8, 203372.4, 195407.5, 187518.6, 179722, 172033.1, 164466.2, 157034.5, 149750.1, 142624.2, 135666.6, 128886.3, 122290.9,
   115901.6, 112822.5, 109825.3, 106907.9, 104068.1, 98613.33, 93445, 88548.05, 83908.21, 79511.95, 75346.47, 71399.62, 67659.9, 64116.44, 60758.9, 57577.51,
   54563.02, 51706.66, 49000.1, 46435.49, 44005.36, 41702.65, 39520.66, 37453.05, 35493.82, 33637.28, 31878.03, 30210.96, 28631.23, 27134.27, 25715.72, 23097.62,
   20746.55, 18635.22, 16739.14, 15036.32, 13507.04, 12133.57, 10900.02, 9792.096, 8796.989, 7903.19, 7100.366, 5731.485, 4626.934, 3735.59, 3016.232, 2435.623,
   1966.957, 1283.167, 837.3933, 546.6806, 233.246, 99.66036, 42.64386, 18.27318, 7.841395, 3.369705, 1.450133, 0.6249408, 0.2697014, 0.1165571, 0.05044325, 0.02186123,
   0.009487488, 0.004123166, 0.001794368, 0.0007819718, 0.0003412461, 0.0001491212, 6.525357e-05, 2.859303e-05, 1.2546e-05, 5.512364e-06, 2.425245e-06, 1.068456e-06, 4.713457e-07, 2.082102e-07, 9.209626e-08, 4.07904e-08,
   1.809039e-08, 8.033595e-09, 3.572254e-09, 1.590534e-09, 7.091048e-10, 3.165502e-10, 1.414939e-10, 6.332774e-11, 2.837982e-11, 1.273453e-11, 5.721526e-12, 2.573919e-12, 1.159392e-12, 5.228967e-13, 2.361296e-13, 1.067657e-13,
   4.833467e-14, 2.190933e-14, 9.943546e-15, 4.518493e-15, 2.055817e-15, 9.36509e-16, 4.271442e-16, 1.95061e-16, 8.918632e-17, 4.082781e-17, 1.871295e-17, 8.587272e-18, 3.945421e-18, 1.814909e-18, 8.358695e-19, 3.854271e-19,
   1.779364e-19, 1.779364e-19, 0 };
   graph = new TGraph(340,manca_Y2_Norm[mY]_Comp[cb2_PIjwjb]_fx8,manca_Y2_Norm[mY]_Comp[cb2_PIjwjb]_fy8);
   graph->SetName("manca_Y2_Norm[mY]_Comp[cb2_PIjwjb]");
   graph->SetTitle("Projection of manca(Y2)");

   ci = 1181;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8 = new TH1F("Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8","Projection of manca(Y2)",340,8.24997,12.45003);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->SetMinimum(0);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->SetMaximum(413672.7);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->SetDirectory(nullptr);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->SetStats(0);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->SetMarkerStyle(20);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->GetXaxis()->SetTitleSize(-1);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->GetXaxis()->SetTitleOffset(1);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->GetYaxis()->SetTitleSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->GetYaxis()->SetTitleFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->GetZaxis()->SetTitleSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->GetZaxis()->SetTitleOffset(1);
   Graph_manca_Y2_NormoBmYcB_CompoBcb2_PIjwjbcB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_manca_Y2_Norm[mY]_Comp[cb2_PIjwjb]8);
   
   graph->Draw("fl");
   
   Double_t manca_Y2_Norm[mY]_Comp[pol]_fx9[146] = { 8.574975, 8.575, 8.6, 8.625, 8.65, 8.675, 8.7, 8.725, 8.75, 8.775, 8.8, 8.825, 8.85, 8.875, 8.9, 8.925, 8.95,
   8.975, 9, 9.025, 9.05, 9.075, 9.1, 9.125, 9.15, 9.175, 9.2, 9.225, 9.25, 9.275, 9.3, 9.325, 9.35,
   9.375, 9.4, 9.425, 9.45, 9.475, 9.5, 9.525, 9.55, 9.575, 9.6, 9.625, 9.65, 9.675, 9.7, 9.725, 9.75,
   9.775, 9.8, 9.825, 9.85, 9.875, 9.9, 9.925, 9.95, 9.975, 10, 10.025, 10.05, 10.075, 10.1, 10.125, 10.15,
   10.175, 10.2, 10.225, 10.25, 10.275, 10.3, 10.325, 10.35, 10.375, 10.4, 10.425, 10.45, 10.475, 10.5, 10.525, 10.55,
   10.575, 10.6, 10.625, 10.65, 10.675, 10.7, 10.725, 10.75, 10.775, 10.8, 10.825, 10.85, 10.875, 10.9, 10.925, 10.95,
   10.975, 11, 11.025, 11.05, 11.075, 11.1, 11.125, 11.15, 11.175, 11.2, 11.225, 11.25, 11.275, 11.3, 11.325, 11.35,
   11.375, 11.4, 11.425, 11.45, 11.475, 11.5, 11.525, 11.55, 11.575, 11.6, 11.625, 11.65, 11.675, 11.7, 11.725, 11.75,
   11.775, 11.8, 11.825, 11.85, 11.875, 11.9, 11.925, 11.95, 11.975, 12, 12.025, 12.05, 12.075, 12.1, 12.1, 12.125,
   12.12502 };
   Double_t manca_Y2_Norm[mY]_Comp[pol]_fy9[146] = { 0, 348075, 348075, 345164.8, 342259.4, 339358.7, 336463.1, 333572.8, 330687.8, 327808.4, 324934.7, 322067, 319205.4, 316350.1, 313501.3, 310659.1, 307823.7,
   304995.4, 302174.2, 299360.4, 296554.2, 293755.6, 290965, 288182.5, 285408.2, 282642.4, 279885.2, 277136.8, 274397.4, 271667.2, 268946.3, 266234.9, 263533.2,
   260841.4, 258159.6, 255488.1, 252827, 250176.5, 247536.8, 244908.1, 242290.4, 239684.1, 237089.3, 234506.1, 231934.8, 229375.6, 226828.5, 224293.8, 221771.7,
   219262.4, 216765.9, 214282.6, 211812.6, 209356, 206913.1, 204484, 202068.9, 199668, 197281.5, 194909.4, 192552.2, 190209.8, 187882.5, 185570.4, 183273.8,
   180992.8, 178727.6, 176478.4, 174245.4, 172028.6, 169828.4, 167644.9, 165478.3, 163328.7, 161196.3, 159081.4, 156984, 154904.4, 152842.8, 150799.3, 148774,
   146767.3, 144779.3, 142810.1, 140859.9, 138928.9, 137017.3, 135125.3, 133253, 131400.7, 129568.4, 127756.4, 125964.9, 124194, 122443.9, 120714.9, 119007,
   117320.4, 115655.4, 114012.2, 112390.8, 110791.5, 109214.4, 107659.8, 106127.8, 104618.5, 103132.3, 101669.2, 100229.4, 98813.12, 97420.54, 96051.83, 94707.16,
   93386.72, 92090.69, 90819.24, 89572.55, 88350.81, 87154.18, 85982.86, 84837.03, 83716.85, 82622.51, 81554.19, 80512.07, 79496.33, 78507.14, 77544.7, 76609.16,
   75700.73, 74819.56, 73965.85, 73139.78, 72341.51, 71571.24, 70829.14, 70115.39, 69430.17, 68773.66, 68146.04, 67547.49, 66978.18, 66438.3, 66438.3, 66438.3,
   0 };
   graph = new TGraph(146,manca_Y2_Norm[mY]_Comp[pol]_fx9,manca_Y2_Norm[mY]_Comp[pol]_fy9);
   graph->SetName("manca_Y2_Norm[mY]_Comp[pol]");
   graph->SetTitle("Projection of manca(Y2)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_manca_Y2_NormoBmYcB_CompoBpolcB9 = new TH1F("Graph_manca_Y2_NormoBmYcB_CompoBpolcB9","Projection of manca(Y2)",146,8.21997,12.48003);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->SetMinimum(0);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->SetMaximum(382882.5);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->SetDirectory(nullptr);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->SetStats(0);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->SetMarkerStyle(20);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->GetXaxis()->SetTitleSize(-1);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->GetXaxis()->SetTitleOffset(1);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->GetYaxis()->SetTitleSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->GetYaxis()->SetTitleFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->GetZaxis()->SetTitleSize(0.05);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->GetZaxis()->SetTitleOffset(1);
   Graph_manca_Y2_NormoBmYcB_CompoBpolcB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_manca_Y2_Norm[mY]_Comp[pol]9);
   
   graph->Draw("l");
   
   Double_t manca_Y2_Norm[mY]_fx10[467] = { 8.574975, 8.575, 8.6, 8.625, 8.65, 8.675, 8.7, 8.725, 8.75, 8.775, 8.8, 8.825, 8.85, 8.875, 8.9, 8.925, 8.95,
   8.975, 9, 9.025, 9.05, 9.075, 9.1, 9.125, 9.15, 9.175, 9.2, 9.2125, 9.225, 9.2375, 9.25, 9.2625, 9.275,
   9.28125, 9.2875, 9.29375, 9.3, 9.30625, 9.3125, 9.31875, 9.321875, 9.325, 9.328125, 9.33125, 9.334375, 9.3375, 9.340625, 9.34375, 9.346875,
   9.35, 9.353125, 9.35625, 9.359375, 9.360938, 9.3625, 9.364063, 9.365625, 9.367188, 9.36875, 9.370313, 9.371875, 9.373437, 9.375, 9.376563, 9.378125,
   9.379687, 9.38125, 9.382812, 9.384375, 9.385937, 9.3875, 9.388281, 9.389062, 9.389844, 9.390625, 9.391406, 9.392188, 9.392969, 9.39375, 9.394531, 9.395313,
   9.396094, 9.396875, 9.398438, 9.4, 9.401563, 9.403125, 9.404687, 9.40625, 9.407813, 9.409375, 9.410937, 9.4125, 9.415625, 9.41875, 9.421875, 9.423437,
   9.425, 9.426562, 9.428125, 9.429687, 9.43125, 9.432812, 9.433594, 9.434375, 9.435156, 9.435937, 9.436719, 9.4375, 9.438281, 9.439063, 9.439844, 9.440625,
   9.441406, 9.442187, 9.442969, 9.44375, 9.444531, 9.445312, 9.446094, 9.446875, 9.447656, 9.448437, 9.449219, 9.45, 9.450781, 9.451562, 9.452344, 9.453125,
   9.453906, 9.454687, 9.455469, 9.45625, 9.457031, 9.457812, 9.458594, 9.459375, 9.460156, 9.460937, 9.461719, 9.4625, 9.463281, 9.464062, 9.464844, 9.465625,
   9.466406, 9.467187, 9.467969, 9.46875, 9.469531, 9.470313, 9.471094, 9.471875, 9.472656, 9.473437, 9.474219, 9.475, 9.475781, 9.476562, 9.477344, 9.478125,
   9.478906, 9.479687, 9.480469, 9.48125, 9.482812, 9.484375, 9.485938, 9.4875, 9.489063, 9.490625, 9.492188, 9.49375, 9.5, 9.503125, 9.504687, 9.50625,
   9.507812, 9.509375, 9.510937, 9.5125, 9.514062, 9.515625, 9.517188, 9.51875, 9.519531, 9.520313, 9.521094, 9.521875, 9.522656, 9.523438, 9.524219, 9.525,
   9.526563, 9.528125, 9.529687, 9.53125, 9.532813, 9.534375, 9.535937, 9.5375, 9.539062, 9.540625, 9.542187, 9.54375, 9.545312, 9.546875, 9.548437, 9.55,
   9.551562, 9.553125, 9.554687, 9.55625, 9.557812, 9.559375, 9.560937, 9.5625, 9.565625, 9.56875, 9.571875, 9.575, 9.578125, 9.58125, 9.584375, 9.5875,
   9.590625, 9.59375, 9.596875, 9.6, 9.60625, 9.6125, 9.61875, 9.625, 9.63125, 9.6375, 9.65, 9.6625, 9.675, 9.7, 9.725, 9.75,
   9.775, 9.8, 9.825, 9.8375, 9.85, 9.8625, 9.875, 9.88125, 9.8875, 9.89375, 9.9, 9.90625, 9.9125, 9.91875, 9.921875, 9.925,
   9.928125, 9.93125, 9.934375, 9.9375, 9.940625, 9.94375, 9.946875, 9.948437, 9.95, 9.951562, 9.953125, 9.954687, 9.95625, 9.959375, 9.9625, 9.965625,
   9.96875, 9.975, 9.98125, 9.984375, 9.9875, 9.990625, 9.99375, 9.996875, 9.998437, 10, 10.00156, 10.00313, 10.00469, 10.00625, 10.00781, 10.00937,
   10.01094, 10.0125, 10.01406, 10.01562, 10.01719, 10.01875, 10.02031, 10.02188, 10.02344, 10.025, 10.02656, 10.02812, 10.02969, 10.03125, 10.03281, 10.03438,
   10.03594, 10.0375, 10.03906, 10.04063, 10.04375, 10.04688, 10.05, 10.075, 10.07812, 10.08125, 10.08437, 10.08594, 10.0875, 10.09062, 10.09375, 10.09688,
   10.1, 10.10312, 10.10625, 10.10938, 10.1125, 10.11563, 10.11875, 10.12187, 10.125, 10.13125, 10.1375, 10.14375, 10.15, 10.15625, 10.1625, 10.16875,
   10.175, 10.1875, 10.2, 10.2125, 10.225, 10.23125, 10.2375, 10.24375, 10.25, 10.25625, 10.2625, 10.26875, 10.27188, 10.275, 10.27812, 10.28125,
   10.28438, 10.2875, 10.29375, 10.3, 10.3125, 10.31875, 10.32187, 10.325, 10.32812, 10.33125, 10.33437, 10.3375, 10.34062, 10.34375, 10.34688, 10.35,
   10.35312, 10.35625, 10.35938, 10.3625, 10.36563, 10.36875, 10.37187, 10.375, 10.37813, 10.38125, 10.3875, 10.4, 10.40625, 10.4125, 10.41563, 10.41875,
   10.42188, 10.425, 10.42813, 10.43125, 10.43437, 10.4375, 10.44375, 10.45, 10.45625, 10.4625, 10.46875, 10.475, 10.4875, 10.5, 10.5125, 10.525,
   10.55, 10.575, 10.6, 10.625, 10.65, 10.675, 10.7, 10.725, 10.75, 10.775, 10.8, 10.825, 10.85, 10.875, 10.9, 10.925,
   10.95, 10.975, 11, 11.025, 11.05, 11.075, 11.1, 11.125, 11.15, 11.175, 11.2, 11.225, 11.25, 11.275, 11.3, 11.325,
   11.35, 11.375, 11.4, 11.425, 11.45, 11.475, 11.5, 11.525, 11.55, 11.575, 11.6, 11.625, 11.65, 11.675, 11.7, 11.725,
   11.75, 11.775, 11.8, 11.825, 11.85, 11.875, 11.9, 11.925, 11.95, 11.975, 12, 12.025, 12.05, 12.075, 12.1, 12.1,
   12.125, 12.12502 };
   Double_t manca_Y2_Norm[mY]_fy10[467] = { 0, 350645.8, 350645.8, 347912, 345201, 342515.6, 339858.8, 337234.4, 334646.8, 332101.1, 329603.7, 327162, 324785.3, 322484.9, 320274.9, 318172.8, 316201,
   314388, 312771, 311398.9, 310336.9, 309674.1, 309533.8, 310090.8, 311599.5, 314440, 319200.3, 322575.6, 326826.6, 332174.5, 338914.2, 347444.5, 358314.9,
   364857.7, 372298.5, 380787.8, 390508.6, 401684.8, 414592.5, 429575.4, 437975.6, 447064.7, 456914.9, 467608.1, 479237, 491907.6, 505740.7, 520875.2, 537470.6,
   555711.3, 575811.2, 598019.6, 622628, 635937, 649979.2, 664807.1, 680478.2, 697055.1, 714606.2, 733206.6, 752938.4, 773891.7, 796165.9, 819870.2, 845125.3,
   872064.8, 900836.4, 931604.4, 964551.4, 999881, 1037821, 1057848, 1078626, 1100191, 1122582, 1145841, 1170012, 1195141, 1221279, 1248478, 1276794,
   1306289, 1337004, 1400373, 1465671, 1532807, 1601674, 1672154, 1744112, 1817401, 1891861, 1967317, 2043584, 2197738, 2352597, 2506278, 2582054,
   2656776, 2730182, 2802005, 2871980, 2939843, 3005329, 3037101, 3068182, 3098542, 3128150, 3156974, 3184986, 3212157, 3238457, 3263859, 3288337,
   3311863, 3334414, 3355964, 3376490, 3395970, 3414382, 3431707, 3447924, 3463017, 3476968, 3489761, 3501383, 3511821, 3521061, 3529095, 3535913,
   3541506, 3545870, 3548999, 3550888, 3551537, 3550944, 3549109, 3546035, 3541725, 3536184, 3529418, 3521435, 3512243, 3501853, 3490276, 3477525,
   3463614, 3448559, 3432376, 3415082, 3396698, 3377243, 3356738, 3335205, 3312667, 3289150, 3264677, 3239275, 3212970, 3185791, 3157765, 3128921,
   3099290, 3068901, 3037786, 3005974, 2940392, 2872413, 2802299, 2730314, 2656725, 2581797, 2505793, 2428973, 2118524, 1964668, 1888830, 1813974,
   1740274, 1667893, 1596978, 1527665, 1460074, 1394312, 1330473, 1268721, 1239009, 1210159, 1182146, 1154947, 1128537, 1102893, 1077993, 1053815,
   1007542, 963913.9, 922778, 883991.4, 847419.3, 812934.5, 780417.2, 749754.6, 720840.1, 693573.6, 667860.5, 643611.6, 620743, 599175.6, 578834.8, 559650.2,
   541555.6, 524488.4, 508389.9, 493204.5, 478879.9, 465366.9, 452618.8, 440592, 418539.2, 398905.7, 381422.7, 365851.1, 351978.5, 339616.3, 328596.8, 318771,
   310006.4, 302185.5, 295203.6, 288967.8, 278413.5, 269966, 263185.8, 257725.9, 253312, 249727.6, 244399.4, 240761.6, 238205.3, 234973.6, 233135.9, 232174.1,
   232039, 232968.2, 235506.4, 237679.3, 240716.9, 244925.2, 250757, 254484.8, 258903.8, 264164.7, 270460.2, 278041.1, 287237, 298488.3, 305063.8, 312393.3,
   320588, 329779.9, 340126.8, 351818.4, 365084.2, 380203.7, 397520.4, 407131.7, 417459.3, 428573.1, 440551.5, 453482.8, 467388.3, 496639.5, 527445.5, 559620.4,
   592936.3, 661875, 731660.2, 765919.5, 799205.4, 831090.4, 861145.7, 888951.1, 901883.4, 914104.3, 925567.8, 936230.4, 946050.9, 954991.3, 963016.4, 970094.2,
   976196.6, 981298.9, 985380.3, 988424, 990417.5, 991352.2, 991223.9, 990032.7, 987782.9, 984483.2, 980146.2, 974789, 968432.3, 961100.9, 952823.2, 943631.2,
   933560.1, 922648.2, 910936.7, 898469.2, 871452.2, 841987.6, 810488.3, 534962.1, 503032.3, 472575.7, 443757.4, 430180.3, 417336.6, 393692.5, 372532.4, 353594.9,
   336646.2, 321477.4, 307901.6, 295751.9, 284878.9, 275149.4, 266444.1, 258656.4, 251691.2, 239897.4, 230485.8, 222997.2, 217066.3, 212403.7, 208781.1, 206019.6,
   203980.9, 201679.8, 201350.7, 202816.2, 206217.9, 208787.3, 212070.1, 216218.2, 221441.4, 228030.1, 236390.7, 247100.8, 253585.2, 260998.7, 269511.3, 279333.2,
   290726.6, 303606.4, 331521.1, 361678.4, 424807.5, 455260.7, 469586.1, 483065.2, 495518, 506772.6, 516669.1, 525063.1, 531829.2, 536864.2, 540089.1, 541451.5,
   540926.9, 538519, 534259.8, 528209.1, 520452.2, 511098.8, 500279.4, 488142.9, 474852.8, 460583.3, 429834.8, 364572.4, 332702, 302763.2, 288760.8, 275512,
   263414.6, 252527.9, 242727.8, 233903.1, 225953.8, 218790.4, 206507.6, 196505.3, 188341, 181658.1, 176169.5, 171643.8, 164771.5, 159943.2, 156445.7, 153815.5,
   150057.2, 147314, 145012.5, 142909.7, 140902.5, 138947.2, 137025.2, 135128.7, 133254.5, 131401.3, 129568.7, 127756.5, 125964.9, 124194, 122443.9, 120714.9,
   119007, 117320.4, 115655.4, 114012.2, 112390.8, 110791.5, 109214.4, 107659.8, 106127.8, 104618.5, 103132.3, 101669.2, 100229.4, 98813.12, 97420.54, 96051.83,
   94707.16, 93386.72, 92090.69, 90819.24, 89572.55, 88350.81, 87154.18, 85982.86, 84837.03, 83716.85, 82622.51, 81554.19, 80512.07, 79496.33, 78507.14, 77544.7,
   76609.16, 75700.73, 74819.56, 73965.85, 73139.78, 72341.51, 71571.24, 70829.14, 70115.39, 69430.17, 68773.66, 68146.04, 67547.49, 66978.18, 66438.3, 66438.3,
   66438.3, 0 };
   graph = new TGraph(467,manca_Y2_Norm[mY]_fx10,manca_Y2_Norm[mY]_fy10);
   graph->SetName("manca_Y2_Norm[mY]");
   graph->SetTitle("Projection of manca(Y2)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_manca_Y2_NormoBmYcB10 = new TH1F("Graph_manca_Y2_NormoBmYcB10","Projection of manca(Y2)",467,8.21997,12.48003);
   Graph_manca_Y2_NormoBmYcB10->SetMinimum(0);
   Graph_manca_Y2_NormoBmYcB10->SetMaximum(3906691);
   Graph_manca_Y2_NormoBmYcB10->SetDirectory(nullptr);
   Graph_manca_Y2_NormoBmYcB10->SetStats(0);
   Graph_manca_Y2_NormoBmYcB10->SetMarkerStyle(20);
   Graph_manca_Y2_NormoBmYcB10->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y2_NormoBmYcB10->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y2_NormoBmYcB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y2_NormoBmYcB10->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y2_NormoBmYcB10->GetXaxis()->SetTitleSize(-1);
   Graph_manca_Y2_NormoBmYcB10->GetXaxis()->SetTitleOffset(1);
   Graph_manca_Y2_NormoBmYcB10->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y2_NormoBmYcB10->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y2_NormoBmYcB10->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y2_NormoBmYcB10->GetYaxis()->SetTitleSize(0.05);
   Graph_manca_Y2_NormoBmYcB10->GetYaxis()->SetTitleFont(132);
   Graph_manca_Y2_NormoBmYcB10->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y2_NormoBmYcB10->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y2_NormoBmYcB10->GetZaxis()->SetTitleSize(0.05);
   Graph_manca_Y2_NormoBmYcB10->GetZaxis()->SetTitleOffset(1);
   Graph_manca_Y2_NormoBmYcB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_manca_Y2_Norm[mY]10);
   
   graph->Draw("l");
   
   Double_t h_bhds_1000_fx3002[140] = { 8.6125, 8.6375, 8.6625, 8.6875, 8.7125, 8.7375, 8.7625, 8.7875, 8.8125, 8.8375, 8.8625, 8.8875, 8.9125, 8.9375, 8.9625, 8.9875, 9.0125,
   9.0375, 9.0625, 9.0875, 9.1125, 9.1375, 9.1625, 9.1875, 9.2125, 9.2375, 9.2625, 9.2875, 9.3125, 9.3375, 9.3625, 9.3875, 9.4125,
   9.4375, 9.4625, 9.4875, 9.5125, 9.5375, 9.5625, 9.5875, 9.6125, 9.6375, 9.6625, 9.6875, 9.7125, 9.7375, 9.7625, 9.7875, 9.8125,
   9.8375, 9.8625, 9.8875, 9.9125, 9.9375, 9.9625, 9.9875, 10.0125, 10.0375, 10.0625, 10.0875, 10.1125, 10.1375, 10.1625, 10.1875, 10.2125,
   10.2375, 10.2625, 10.2875, 10.3125, 10.3375, 10.3625, 10.3875, 10.4125, 10.4375, 10.4625, 10.4875, 10.5125, 10.5375, 10.5625, 10.5875, 10.6125,
   10.6375, 10.6625, 10.6875, 10.7125, 10.7375, 10.7625, 10.7875, 10.8125, 10.8375, 10.8625, 10.8875, 10.9125, 10.9375, 10.9625, 10.9875, 11.0125,
   11.0375, 11.0625, 11.0875, 11.1125, 11.1375, 11.1625, 11.1875, 11.2125, 11.2375, 11.2625, 11.2875, 11.3125, 11.3375, 11.3625, 11.3875, 11.4125,
   11.4375, 11.4625, 11.4875, 11.5125, 11.5375, 11.5625, 11.5875, 11.6125, 11.6375, 11.6625, 11.6875, 11.7125, 11.7375, 11.7625, 11.7875, 11.8125,
   11.8375, 11.8625, 11.8875, 11.9125, 11.9375, 11.9625, 11.9875, 12.0125, 12.0375, 12.0625, 12.0875 };
   Double_t h_bhds_1000_fy3002[140] = { 339895, 338260, 337287, 335521, 333074, 331647, 330455, 329384, 326868, 325857, 324072, 323632, 321014, 320268, 320313, 318996, 319017,
   317457, 317416, 318073, 318232, 319250, 320678, 323191, 327545, 334343, 345617, 365018, 400805, 478507, 663338, 1108759, 2004967,
   3134265, 3525820, 2707189, 1529585, 771705, 443509, 320628, 274148, 254414, 243886, 237786, 234520, 232317, 230417, 229453, 230977,
   233926, 240126, 253958, 288463, 369053, 535328, 783951, 972036, 918247, 667873, 427884, 290372, 231608, 207015, 199785, 201030,
   212209, 244098, 312410, 419838, 517922, 524318, 425669, 307917, 224553, 181811, 164166, 155077, 149460, 146176, 143648, 141667,
   139677, 136971, 136058, 134713, 132283, 130202, 128242, 126890, 125485, 124243, 122549, 120664, 119254, 117432, 116017, 113346,
   113591, 110633, 110348, 109292, 107236, 106135, 104535, 102750, 102010, 100401, 99420, 97875, 96934, 95363, 93900, 92028,
   91562, 90197, 88836, 87639, 86622, 85305, 84257, 82876, 82757, 81380, 79991, 79080, 77589, 76431, 75323, 74554,
   73749, 73126, 71795, 70595, 70084, 68939, 68650, 67355, 66745, 65571, 64447 };
   Double_t h_bhds_1000_felx3002[140] = { 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125,
   0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125,
   0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125,
   0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125,
   0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125,
   0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125,
   0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125,
   0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125,
   0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125 };
   Double_t h_bhds_1000_fely3002[140] = { 582.5054, 581.1015, 580.2644, 578.742, 576.6259, 575.3882, 574.3524, 573.4201, 571.2239, 570.3391, 568.7734, 568.3869, 566.0812, 565.4225, 565.4622, 564.2975, 564.3161,
   562.9334, 562.8971, 563.4798, 563.6208, 564.5223, 565.7846, 567.9991, 571.8157, 577.7242, 587.3922, 603.6674, 632.5918, 691.2422, 813.9558, 1052.476, 1415.469,
   1769.886, 1877.217, 1644.854, 1236.264, 877.9676, 665.4649, 565.7405, 523.0917, 503.8949, 493.3484, 487.1333, 483.7729, 481.493, 479.518, 478.5128, 480.1009,
   483.1592, 489.5268, 503.4427, 536.5877, 606.9975, 731.1613, 884.9102, 985.419, 957.7522, 816.7351, 653.6286, 538.362, 480.7569, 454.4893, 446.4734, 447.864,
   460.1618, 493.563, 558.4367, 647.4493, 719.1682, 723.5982, 651.9333, 554.4029, 473.3705, 425.8933, 404.6743, 393.2985, 386.1009, 381.83, 378.5096, 375.8871,
   373.2342, 369.5963, 368.3607, 366.533, 363.2076, 360.3355, 357.6093, 355.7166, 353.739, 351.9816, 349.5704, 346.8676, 344.8321, 342.1839, 340.1131, 336.1693,
   336.533, 332.1158, 331.6871, 330.0938, 326.9695, 325.2841, 322.8191, 320.0468, 318.8904, 316.3616, 314.8098, 312.3502, 310.8427, 308.3094, 305.9315, 302.8616,
   302.0925, 299.8286, 297.5541, 295.5393, 293.8166, 291.5706, 289.771, 287.3824, 287.1756, 284.7722, 282.3272, 280.7121, 278.0485, 275.962, 273.9508, 272.5462,
   271.0681, 269.9187, 267.4464, 265.1977, 264.2343, 262.0628, 261.5119, 259.0289, 257.851, 255.5688, 253.3646 };
   Double_t h_bhds_1000_fehx3002[140] = { 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125,
   0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125,
   0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125,
   0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125,
   0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125,
   0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125,
   0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125,
   0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125,
   0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125, 0.0125 };
   Double_t h_bhds_1000_fehy3002[140] = { 583.5054, 582.1015, 581.2644, 579.742, 577.6259, 576.3882, 575.3524, 574.4201, 572.2239, 571.3391, 569.7734, 569.3869, 567.0812, 566.4225, 566.4622, 565.2975, 565.3161,
   563.9334, 563.8971, 564.4798, 564.6208, 565.5223, 566.7846, 568.9991, 572.8157, 578.7242, 588.3922, 604.6674, 633.5918, 692.2422, 814.9558, 1053.476, 1416.469,
   1770.886, 1878.217, 1645.854, 1237.264, 878.9676, 666.4649, 566.7405, 524.0917, 504.8949, 494.3484, 488.1333, 484.7729, 482.493, 480.518, 479.5128, 481.1009,
   484.1592, 490.5268, 504.4427, 537.5877, 607.9975, 732.1613, 885.9102, 986.419, 958.7522, 817.7351, 654.6286, 539.362, 481.7569, 455.4893, 447.4734, 448.864,
   461.1618, 494.563, 559.4367, 648.4493, 720.1682, 724.5982, 652.9333, 555.4029, 474.3705, 426.8933, 405.6743, 394.2985, 387.1009, 382.83, 379.5096, 376.8871,
   374.2342, 370.5963, 369.3607, 367.533, 364.2076, 361.3355, 358.6093, 356.7166, 354.739, 352.9816, 350.5704, 347.8676, 345.8321, 343.1839, 341.1131, 337.1693,
   337.533, 333.1158, 332.6871, 331.0938, 327.9695, 326.2841, 323.8191, 321.0468, 319.8904, 317.3616, 315.8098, 313.3502, 311.8427, 309.3094, 306.9315, 303.8616,
   303.0925, 300.8286, 298.5541, 296.5393, 294.8166, 292.5706, 290.771, 288.3824, 288.1756, 285.7722, 283.3272, 281.7121, 279.0485, 276.962, 274.9508, 273.5462,
   272.0681, 270.9187, 268.4464, 266.1977, 265.2343, 263.0628, 262.5119, 260.0289, 258.851, 256.5688, 254.3646 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(140,h_bhds_1000_fx3002,h_bhds_1000_fy3002,h_bhds_1000_felx3002,h_bhds_1000_fehx3002,h_bhds_1000_fely3002,h_bhds_1000_fehy3002);
   grae->SetName("h_bhds_1000");
   grae->SetTitle("Histogram of bhds_1000_plot__mY");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_bhds_10003002 = new TH1F("Graph_h_bhds_10003002","Histogram of bhds_1000_plot__mY",140,8.25,12.45);
   Graph_h_bhds_10003002->SetMinimum(57774.27);
   Graph_h_bhds_10003002->SetMaximum(3874049);
   Graph_h_bhds_10003002->SetDirectory(nullptr);
   Graph_h_bhds_10003002->SetStats(0);
   Graph_h_bhds_10003002->SetMarkerStyle(20);
   Graph_h_bhds_10003002->GetXaxis()->SetNdivisions(505);
   Graph_h_bhds_10003002->GetXaxis()->SetLabelFont(132);
   Graph_h_bhds_10003002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_bhds_10003002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_bhds_10003002->GetXaxis()->SetTitleSize(-1);
   Graph_h_bhds_10003002->GetXaxis()->SetTitleOffset(1);
   Graph_h_bhds_10003002->GetXaxis()->SetTitleFont(132);
   Graph_h_bhds_10003002->GetYaxis()->SetLabelFont(132);
   Graph_h_bhds_10003002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_bhds_10003002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_bhds_10003002->GetYaxis()->SetTitleFont(132);
   Graph_h_bhds_10003002->GetZaxis()->SetLabelFont(132);
   Graph_h_bhds_10003002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_bhds_10003002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_bhds_10003002->GetZaxis()->SetTitleOffset(1);
   Graph_h_bhds_10003002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_bhds_10003002);
   
   grae->Draw("zp");
   
   TH1D *frame_5596381214c0__4 = new TH1D("frame_5596381214c0__4","A RooPlot",100,8.6,12.1);
   frame_5596381214c0__4->SetMinimum(0);
   frame_5596381214c0__4->SetMaximum(5000000);
   frame_5596381214c0__4->SetDirectory(nullptr);
   frame_5596381214c0__4->SetStats(0);
   frame_5596381214c0__4->SetMarkerStyle(20);
   frame_5596381214c0__4->GetXaxis()->SetNdivisions(505);
   frame_5596381214c0__4->GetXaxis()->SetLabelFont(132);
   frame_5596381214c0__4->GetXaxis()->SetLabelOffset(0.015);
   frame_5596381214c0__4->GetXaxis()->SetLabelSize(0.05);
   frame_5596381214c0__4->GetXaxis()->SetTitleSize(-1);
   frame_5596381214c0__4->GetXaxis()->SetTitleOffset(1);
   frame_5596381214c0__4->GetXaxis()->SetTitleFont(132);
   frame_5596381214c0__4->GetYaxis()->SetLabelFont(132);
   frame_5596381214c0__4->GetYaxis()->SetLabelSize(0.05);
   frame_5596381214c0__4->GetYaxis()->SetTitleSize(0.05);
   frame_5596381214c0__4->GetYaxis()->SetTitleFont(132);
   frame_5596381214c0__4->GetZaxis()->SetLabelFont(132);
   frame_5596381214c0__4->GetZaxis()->SetLabelSize(0.05);
   frame_5596381214c0__4->GetZaxis()->SetTitleSize(0.05);
   frame_5596381214c0__4->GetZaxis()->SetTitleOffset(1);
   frame_5596381214c0__4->GetZaxis()->SetTitleFont(132);
   frame_5596381214c0__4->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Y2S_pipi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat May  4 14:01:58 2024) by ROOT version 6.33/01
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",17,29,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(9.992593,-11566.27,10.05432,84819.28);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_563693221950__1 = new TH1D("frame_563693221950__1","A RooPlot",100,10,10.05);
   frame_563693221950__1->SetMinimum(0);
   frame_563693221950__1->SetMaximum(80000);
   frame_563693221950__1->SetDirectory(nullptr);
   frame_563693221950__1->SetStats(0);
   frame_563693221950__1->SetMarkerStyle(20);
   frame_563693221950__1->GetXaxis()->SetNdivisions(505);
   frame_563693221950__1->GetXaxis()->SetLabelFont(132);
   frame_563693221950__1->GetXaxis()->SetLabelOffset(0.015);
   frame_563693221950__1->GetXaxis()->SetLabelSize(0.05);
   frame_563693221950__1->GetXaxis()->SetTitleSize(-1);
   frame_563693221950__1->GetXaxis()->SetTitleOffset(1);
   frame_563693221950__1->GetXaxis()->SetTitleFont(132);
   frame_563693221950__1->GetYaxis()->SetLabelFont(132);
   frame_563693221950__1->GetYaxis()->SetLabelSize(0.05);
   frame_563693221950__1->GetYaxis()->SetTitleSize(0.05);
   frame_563693221950__1->GetYaxis()->SetTitleFont(132);
   frame_563693221950__1->GetZaxis()->SetLabelFont(132);
   frame_563693221950__1->GetZaxis()->SetLabelSize(0.05);
   frame_563693221950__1->GetZaxis()->SetTitleSize(0.05);
   frame_563693221950__1->GetZaxis()->SetTitleOffset(1);
   frame_563693221950__1->GetZaxis()->SetTitleFont(132);
   frame_563693221950__1->Draw("FUNC");
   
   Double_t fit1d_FitY2Spp_2S_2S_Norm[mY1pp]_Comp[cb2_YLZqLh]_fx1[274] = { 9.999999, 10, 10.0005, 10.001, 10.0015, 10.002, 10.0025, 10.003, 10.0035, 10.004, 10.0045, 10.005, 10.0055, 10.006, 10.0065, 10.007, 10.0075,
   10.008, 10.0085, 10.009, 10.0095, 10.01, 10.0105, 10.011, 10.0115, 10.012, 10.0125, 10.013, 10.0135, 10.014, 10.0145, 10.015, 10.0155,
   10.016, 10.01625, 10.0165, 10.01675, 10.017, 10.01725, 10.0175, 10.01762, 10.01775, 10.01788, 10.018, 10.01813, 10.01825, 10.01837, 10.0185, 10.01856,
   10.01863, 10.01869, 10.01875, 10.01881, 10.01888, 10.01894, 10.019, 10.01906, 10.01912, 10.01919, 10.01925, 10.01931, 10.01938, 10.01944, 10.0195, 10.01956,
   10.01963, 10.01969, 10.01975, 10.01981, 10.01987, 10.01994, 10.02, 10.02006, 10.02013, 10.02019, 10.02025, 10.02031, 10.02038, 10.02044, 10.0205, 10.02056,
   10.02062, 10.02069, 10.02075, 10.02081, 10.02088, 10.02094, 10.021, 10.02113, 10.02125, 10.02137, 10.0215, 10.02156, 10.02163, 10.02169, 10.02175, 10.02181,
   10.02188, 10.02194, 10.022, 10.02206, 10.02212, 10.02219, 10.02225, 10.02228, 10.02231, 10.02234, 10.02238, 10.02241, 10.02244, 10.02247, 10.0225, 10.02253,
   10.02256, 10.02259, 10.02263, 10.02266, 10.02269, 10.02272, 10.02275, 10.02278, 10.02281, 10.02284, 10.02287, 10.02291, 10.02294, 10.02297, 10.023, 10.02303,
   10.02306, 10.02309, 10.02313, 10.02316, 10.02319, 10.02322, 10.02325, 10.02328, 10.02331, 10.02334, 10.02338, 10.02341, 10.02344, 10.02347, 10.0235, 10.02353,
   10.02356, 10.02359, 10.02362, 10.02366, 10.02369, 10.02372, 10.02375, 10.02378, 10.02381, 10.02384, 10.02388, 10.02391, 10.02394, 10.02397, 10.024, 10.02406,
   10.02413, 10.02419, 10.02425, 10.02431, 10.02437, 10.02444, 10.0245, 10.02456, 10.02463, 10.02469, 10.02475, 10.02488, 10.025, 10.02512, 10.02525, 10.02531,
   10.02538, 10.02544, 10.0255, 10.02556, 10.02563, 10.02569, 10.02575, 10.02581, 10.02587, 10.02594, 10.026, 10.02606, 10.02613, 10.02619, 10.02625, 10.02631,
   10.02638, 10.02644, 10.0265, 10.02656, 10.02662, 10.02669, 10.02675, 10.02681, 10.02688, 10.02694, 10.027, 10.02706, 10.02713, 10.02719, 10.02725, 10.02731,
   10.02737, 10.02744, 10.0275, 10.02756, 10.02763, 10.02769, 10.02775, 10.02788, 10.028, 10.02812, 10.02825, 10.02838, 10.0285, 10.02863, 10.02875, 10.02887,
   10.029, 10.02913, 10.02925, 10.0295, 10.02975, 10.03, 10.03025, 10.0305, 10.031, 10.0315, 10.032, 10.0325, 10.033, 10.0335, 10.034, 10.0345,
   10.035, 10.0355, 10.036, 10.0365, 10.037, 10.0375, 10.038, 10.0385, 10.039, 10.0395, 10.04, 10.0405, 10.041, 10.0415, 10.042, 10.0425,
   10.043, 10.0435, 10.044, 10.0445, 10.045, 10.0455, 10.046, 10.0465, 10.047, 10.0475, 10.048, 10.0485, 10.049, 10.0495, 10.05, 10.05,
   10.05 };
   Double_t fit1d_FitY2Spp_2S_2S_Norm[mY1pp]_Comp[cb2_YLZqLh]_fy1[274] = { 0, 2.714813, 2.901048, 3.104878, 3.328443, 3.574207, 3.845009, 4.144141, 4.475428, 4.843335, 5.253097, 5.710874, 6.223954, 6.800997, 7.452351, 8.190448, 9.030312,
   9.990214, 11.09252, 12.36483, 13.84142, 15.56525, 17.59067, 19.98705, 22.84391, 26.27817, 30.44436, 35.54971, 41.87637, 49.81512, 59.91773, 72.98022, 90.17942,
   113.3046, 127.9105, 145.1654, 165.7022, 190.3448, 220.1798, 256.6598, 277.9817, 301.7556, 328.3465, 358.1869, 391.7917, 429.7774, 472.8863, 522.0174, 549.1748,
   578.2668, 609.4697, 642.9798, 679.0153, 717.8203, 759.6673, 804.8623, 853.7487, 906.7134, 964.1932, 1026.682, 1094.742, 1169.011, 1250.217, 1338.22, 1430.897,
   1528.205, 1630.222, 1737.018, 1848.647, 1965.151, 2086.555, 2212.871, 2344.091, 2480.191, 2621.127, 2766.833, 2917.227, 3072.201, 3231.626, 3395.353, 3563.205,
   3734.986, 3910.473, 4089.421, 4271.56, 4456.597, 4644.217, 4834.079, 5219.067, 5608.422, 5998.703, 6386.203, 6577.694, 6767.01, 6953.64, 7137.066, 7316.771,
   7492.235, 7662.941, 7828.378, 7988.04, 8141.434, 8288.077, 8427.502, 8494.365, 8559.257, 8622.124, 8682.914, 8741.577, 8798.064, 8852.328, 8904.324, 8954.006,
   9001.335, 9046.269, 9088.77, 9128.802, 9166.33, 9201.322, 9233.749, 9263.581, 9290.793, 9315.362, 9337.266, 9356.486, 9373.005, 9386.809, 9397.886, 9406.226,
   9411.822, 9414.668, 9414.763, 9412.106, 9406.7, 9398.549, 9387.66, 9374.043, 9357.711, 9338.676, 9316.957, 9292.571, 9265.539, 9235.887, 9203.638, 9168.822,
   9131.467, 9091.607, 9049.275, 9004.507, 8957.342, 8907.82, 8855.983, 8801.873, 8745.538, 8687.023, 8626.378, 8563.653, 8498.899, 8432.169, 8363.518, 8220.676,
   8070.831, 7914.458, 7752.044, 7584.091, 7411.106, 7233.603, 7052.101, 6867.119, 6679.175, 6488.783, 6296.451, 5907.961, 5517.574, 5128.939, 4745.43, 4556.568,
   4370.11, 4186.384, 4005.696, 3828.327, 3654.536, 3484.558, 3318.603, 3156.859, 2999.488, 2846.632, 2698.409, 2554.914, 2416.224, 2282.391, 2153.452, 2029.423,
   1910.302, 1796.466, 1689.366, 1588.772, 1494.279, 1405.513, 1322.118, 1243.765, 1170.142, 1100.959, 1035.944, 974.8396, 917.4074, 863.4224, 812.6739, 764.9642,
   720.108, 677.9316, 638.2719, 600.976, 565.9003, 532.9103, 501.8797, 445.2298, 395.0873, 350.6918, 311.3733, 276.541, 245.6743, 218.3139, 194.0545, 172.5386,
   153.4506, 136.5118, 121.4759, 96.26833, 76.37382, 60.65533, 48.2228, 38.37876, 24.38462, 15.55649, 9.964298, 6.407522, 4.1363, 2.6803, 1.743315, 1.13805,
   0.7456133, 0.4902369, 0.3234542, 0.2141456, 0.142256, 0.09481427, 0.06340082, 0.04253158, 0.02862211, 0.01932163, 0.01308327, 0.008885857, 0.006053023, 0.004135382, 0.002833415, 0.001946871,
   0.001341461, 0.0009268622, 0.0006421415, 0.0004460748, 0.0003106914, 0.0002169596, 0.0001518939, 0.0001066101, 7.501308e-05, 5.291046e-05, 3.74108e-05, 2.651484e-05, 1.883664e-05, 1.341301e-05, 9.572909e-06, 9.572909e-06,
   0 };
   TGraph *graph = new TGraph(274,fit1d_FitY2Spp_2S_2S_Norm[mY1pp]_Comp[cb2_YLZqLh]_fx1,fit1d_FitY2Spp_2S_2S_Norm[mY1pp]_Comp[cb2_YLZqLh]_fy1);
   graph->SetName("fit1d_FitY2Spp_2S_2S_Norm[mY1pp]_Comp[cb2_YLZqLh]");
   graph->SetTitle("Projection of Fit1D FitY2Spp_2S");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1 = new TH1F("Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1","Projection of Fit1D FitY2Spp_2S",274,9.994999,10.055);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->SetMinimum(0);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->SetMaximum(10356.24);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->SetDirectory(nullptr);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->SetStats(0);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->SetMarkerStyle(20);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBcb2_YLZqLhcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitY2Spp_2S_2S_Norm[mY1pp]_Comp[cb2_YLZqLh]1);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitY2Spp_2S_2S_Norm[mY1pp]_Comp[mpol_VpZXEP]_fx2[106] = { 9.9995, 9.9995, 10, 10.0005, 10.001, 10.0015, 10.002, 10.0025, 10.003, 10.0035, 10.004, 10.0045, 10.005, 10.0055, 10.006, 10.0065, 10.007,
   10.0075, 10.008, 10.0085, 10.009, 10.0095, 10.01, 10.0105, 10.011, 10.0115, 10.012, 10.0125, 10.013, 10.0135, 10.014, 10.0145, 10.015,
   10.0155, 10.016, 10.0165, 10.017, 10.0175, 10.018, 10.0185, 10.019, 10.0195, 10.02, 10.0205, 10.021, 10.0215, 10.022, 10.0225, 10.023,
   10.0235, 10.024, 10.0245, 10.025, 10.0255, 10.026, 10.0265, 10.027, 10.0275, 10.028, 10.0285, 10.029, 10.0295, 10.03, 10.0305, 10.031,
   10.0315, 10.032, 10.0325, 10.033, 10.0335, 10.034, 10.0345, 10.035, 10.0355, 10.036, 10.0365, 10.037, 10.0375, 10.038, 10.0385, 10.039,
   10.0395, 10.04, 10.0405, 10.041, 10.0415, 10.042, 10.0425, 10.043, 10.0435, 10.044, 10.0445, 10.045, 10.0455, 10.046, 10.0465, 10.047,
   10.0475, 10.048, 10.0485, 10.049, 10.0495, 10.05, 10.05, 10.0505, 10.0505 };
   Double_t fit1d_FitY2Spp_2S_2S_Norm[mY1pp]_Comp[mpol_VpZXEP]_fy2[106] = { 0, 41512.56, 41512.56, 41794.79, 42076.38, 42357.31, 42637.59, 42917.21, 43196.16, 43474.45, 43752.07, 44029.01, 44305.27, 44580.85, 44855.75, 45129.95, 45403.46,
   45676.27, 45948.38, 46219.79, 46490.48, 46760.46, 47029.72, 47298.27, 47566.08, 47833.17, 48099.53, 48365.14, 48630.02, 48894.16, 49157.54, 49420.17, 49682.05,
   49943.17, 50203.52, 50463.11, 50721.93, 50979.97, 51237.23, 51493.7, 51749.39, 52004.29, 52258.4, 52511.71, 52764.21, 53015.91, 53266.8, 53516.88, 53766.14,
   54014.57, 54262.18, 54508.96, 54754.91, 55000.02, 55244.3, 55487.72, 55730.3, 55972.02, 56212.89, 56452.9, 56692.05, 56930.32, 57167.73, 57404.26, 57639.91,
   57874.68, 58108.56, 58341.55, 58573.64, 58804.84, 59035.13, 59264.52, 59493, 59720.56, 59947.21, 60172.93, 60397.73, 60621.59, 60844.53, 61066.53, 61287.58,
   61507.69, 61726.86, 61945.07, 62162.32, 62378.61, 62593.94, 62808.3, 63021.69, 63234.11, 63445.54, 63655.99, 63865.45, 64073.92, 64281.4, 64487.88, 64693.35,
   64897.82, 65101.28, 65303.72, 65505.15, 65705.55, 65904.93, 65904.93, 65904.93, 0 };
   graph = new TGraph(106,fit1d_FitY2Spp_2S_2S_Norm[mY1pp]_Comp[mpol_VpZXEP]_fx2,fit1d_FitY2Spp_2S_2S_Norm[mY1pp]_Comp[mpol_VpZXEP]_fy2);
   graph->SetName("fit1d_FitY2Spp_2S_2S_Norm[mY1pp]_Comp[mpol_VpZXEP]");
   graph->SetTitle("Projection of Fit1D FitY2Spp_2S");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2 = new TH1F("Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2","Projection of Fit1D FitY2Spp_2S",106,9.994399,10.0556);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->SetMinimum(0);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->SetMaximum(72495.42);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->SetDirectory(nullptr);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->SetStats(0);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->SetMarkerStyle(20);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB_CompoBmpol_VpZXEPcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitY2Spp_2S_2S_Norm[mY1pp]_Comp[mpol_VpZXEP]2);
   
   graph->Draw("l");
   
   Double_t fit1d_FitY2Spp_2S_2S_Norm[mY1pp]_fx3[196] = { 9.9995, 9.9995, 10, 10.0005, 10.001, 10.0015, 10.002, 10.0025, 10.003, 10.0035, 10.004, 10.0045, 10.005, 10.0055, 10.006, 10.0065, 10.007,
   10.0075, 10.008, 10.0085, 10.009, 10.0095, 10.01, 10.0105, 10.011, 10.0115, 10.012, 10.0125, 10.013, 10.0135, 10.014, 10.0145, 10.015,
   10.0155, 10.016, 10.0165, 10.017, 10.01725, 10.0175, 10.01775, 10.018, 10.01825, 10.01837, 10.0185, 10.01863, 10.01875, 10.01888, 10.019, 10.01912,
   10.01919, 10.01925, 10.01931, 10.01938, 10.01944, 10.0195, 10.01963, 10.01975, 10.01987, 10.01994, 10.02, 10.02013, 10.02025, 10.02038, 10.0205, 10.02062,
   10.02075, 10.02088, 10.021, 10.0215, 10.02163, 10.02175, 10.02188, 10.02194, 10.022, 10.02206, 10.02212, 10.02219, 10.02225, 10.02231, 10.02238, 10.02244,
   10.0225, 10.02256, 10.02263, 10.02269, 10.02275, 10.02281, 10.02287, 10.02294, 10.023, 10.02306, 10.02313, 10.02319, 10.02325, 10.02331, 10.02338, 10.02344,
   10.0235, 10.02356, 10.02362, 10.02369, 10.02375, 10.02381, 10.02388, 10.02394, 10.024, 10.02406, 10.02413, 10.02419, 10.02425, 10.02431, 10.02437, 10.0245,
   10.02463, 10.02475, 10.025, 10.02512, 10.02525, 10.02538, 10.0255, 10.02563, 10.02575, 10.02587, 10.026, 10.02613, 10.02619, 10.02625, 10.02631, 10.02638,
   10.02644, 10.0265, 10.02656, 10.02662, 10.02669, 10.02675, 10.02688, 10.027, 10.02713, 10.02725, 10.02737, 10.0275, 10.02763, 10.02775, 10.02788, 10.028,
   10.02812, 10.02825, 10.0285, 10.02875, 10.029, 10.02925, 10.0295, 10.03, 10.0305, 10.031, 10.0315, 10.032, 10.0325, 10.033, 10.0335, 10.034,
   10.0345, 10.035, 10.0355, 10.036, 10.0365, 10.037, 10.0375, 10.038, 10.0385, 10.039, 10.0395, 10.04, 10.0405, 10.041, 10.0415, 10.042,
   10.0425, 10.043, 10.0435, 10.044, 10.0445, 10.045, 10.0455, 10.046, 10.0465, 10.047, 10.0475, 10.048, 10.0485, 10.049, 10.0495, 10.05,
   10.05, 10.0505, 10.0505 };
   Double_t fit1d_FitY2Spp_2S_2S_Norm[mY1pp]_fy3[196] = { 0, 41515.27, 41515.27, 41797.69, 42079.48, 42360.64, 42641.16, 42921.05, 43200.31, 43478.93, 43756.91, 44034.26, 44310.98, 44587.08, 44862.55, 45137.4, 45411.65,
   45685.3, 45958.37, 46230.88, 46502.84, 46774.3, 47045.29, 47315.86, 47586.07, 47856.01, 48125.8, 48395.59, 48665.57, 48936.03, 49207.36, 49480.09, 49755.03,
   50033.35, 50316.83, 50608.28, 50912.27, 51071.22, 51236.62, 51410.45, 51595.41, 51795.34, 51902.54, 52015.72, 52135.97, 52264.63, 52403.37, 52554.26, 52719.91,
   52809.27, 52903.63, 53003.54, 53109.66, 53222.69, 53342.51, 53596.1, 53868.47, 54160.1, 54313.24, 54471.27, 54801.99, 55151.99, 55520.66, 55907.06, 56309.9,
   56727.48, 57157.76, 57598.29, 59402.12, 59845.72, 60278.53, 60696.39, 60898.43, 61095.18, 61286.15, 61470.83, 61648.75, 61819.44, 61982.45, 62137.35, 62283.73,
   62421.2, 62549.41, 62668.04, 62776.77, 62875.36, 62963.55, 63041.16, 63108.03, 63164.02, 63209.06, 63243.08, 63266.09, 63278.12, 63279.21, 63269.5, 63249.1,
   63218.21, 63177.04, 63125.83, 63064.86, 62994.46, 62914.96, 62826.74, 62730.17, 62625.7, 62513.75, 62394.79, 62269.28, 62137.72, 62000.61, 61858.45, 61561.07,
   61249.7, 60928.49, 60272.49, 59945.21, 59623, 59308.93, 59005.72, 58715.71, 58440.87, 58182.79, 57942.7, 57721.45, 57618.07, 57519.57, 57425.96, 57337.25,
   57253.8, 57177.09, 57106.86, 57042.72, 56984.3, 56931.23, 56839.88, 56766.24, 56708.22, 56663.94, 56631.78, 56610.3, 56598.22, 56594.45, 56597.99, 56607.98,
   56623.67, 56644.38, 56698.58, 56766.64, 56845.5, 56932.77, 57026.59, 57228.39, 57442.64, 57664.3, 57890.24, 58118.52, 58347.96, 58577.78, 58807.52, 59036.88,
   59265.66, 59493.74, 59721.05, 59947.53, 60173.14, 60397.87, 60621.69, 60844.59, 61066.57, 61287.61, 61507.71, 61726.87, 61945.08, 62162.33, 62378.62, 62593.95,
   62808.31, 63021.69, 63234.11, 63445.54, 63655.99, 63865.45, 64073.92, 64281.4, 64487.88, 64693.35, 64897.82, 65101.28, 65303.72, 65505.15, 65705.55, 65904.93,
   65904.93, 65904.93, 0 };
   graph = new TGraph(196,fit1d_FitY2Spp_2S_2S_Norm[mY1pp]_fx3,fit1d_FitY2Spp_2S_2S_Norm[mY1pp]_fy3);
   graph->SetName("fit1d_FitY2Spp_2S_2S_Norm[mY1pp]");
   graph->SetTitle("Projection of Fit1D FitY2Spp_2S");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3 = new TH1F("Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3","Projection of Fit1D FitY2Spp_2S",196,9.994399,10.0556);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->SetMinimum(0);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->SetMaximum(72495.42);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->SetDirectory(nullptr);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->SetStats(0);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->SetMarkerStyle(20);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitY2Spp_2S_2S_NormoBmY1ppcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitY2Spp_2S_2S_Norm[mY1pp]3);
   
   graph->Draw("l");
   
   Double_t h_bhds_1000_fx3001[100] = { 10.00025, 10.00075, 10.00125, 10.00175, 10.00225, 10.00275, 10.00325, 10.00375, 10.00425, 10.00475, 10.00525, 10.00575, 10.00625, 10.00675, 10.00725, 10.00775, 10.00825,
   10.00875, 10.00925, 10.00975, 10.01025, 10.01075, 10.01125, 10.01175, 10.01225, 10.01275, 10.01325, 10.01375, 10.01425, 10.01475, 10.01525, 10.01575, 10.01625,
   10.01675, 10.01725, 10.01775, 10.01825, 10.01875, 10.01925, 10.01975, 10.02025, 10.02075, 10.02125, 10.02175, 10.02225, 10.02275, 10.02325, 10.02375, 10.02425,
   10.02475, 10.02525, 10.02575, 10.02625, 10.02675, 10.02725, 10.02775, 10.02825, 10.02875, 10.02925, 10.02975, 10.03025, 10.03075, 10.03125, 10.03175, 10.03225,
   10.03275, 10.03325, 10.03375, 10.03425, 10.03475, 10.03525, 10.03575, 10.03625, 10.03675, 10.03725, 10.03775, 10.03825, 10.03875, 10.03925, 10.03975, 10.04025,
   10.04075, 10.04125, 10.04175, 10.04225, 10.04275, 10.04325, 10.04375, 10.04425, 10.04475, 10.04525, 10.04575, 10.04625, 10.04675, 10.04725, 10.04775, 10.04825,
   10.04875, 10.04925, 10.04975 };
   Double_t h_bhds_1000_fy3001[100] = { 41697, 42232, 42073, 42868, 42911, 42726, 43332, 43886, 43662, 44115, 44412, 44478, 44830, 45000, 45564, 45844, 46008,
   46478, 46909, 46653, 47227, 47265, 47839, 47687, 48356, 48295, 48798, 49352, 49452, 49676, 49350, 50033, 50664,
   50766, 51183, 51851, 51895, 52667, 53349, 54151, 55121, 56651, 58023, 59834, 62161, 63195, 63330, 62867, 62189,
   60758, 59374, 58685, 57454, 56717, 56734, 56943, 57062, 56692, 57061, 57059, 57240, 56949, 57806, 58063, 58092,
   58369, 58661, 58738, 58704, 59533, 59518, 59709, 60246, 60115, 60403, 60996, 60930, 61579, 61389, 61533, 61670,
   62132, 62427, 62375, 62821, 63029, 63156, 62748, 63381, 63697, 64420, 64082, 64691, 65245, 64837, 65096, 65111,
   65106, 65604, 65535 };
   Double_t h_bhds_1000_felx3001[100] = { 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025 };
   Double_t h_bhds_1000_fely3001[100] = { 203.699, 205.0049, 204.6176, 206.5465, 206.6503, 206.2033, 207.664, 208.9905, 208.4551, 209.5363, 210.2421, 210.3987, 211.2316, 211.6326, 212.9578, 213.6127, 213.9953,
   215.0881, 216.0854, 215.4936, 216.8183, 216.9057, 218.2219, 217.8741, 219.4005, 219.2618, 220.4033, 221.6537, 221.8786, 222.3817, 221.6492, 223.1811, 224.5872,
   224.8137, 225.7372, 227.2087, 227.3053, 228.9935, 230.4746, 232.2042, 234.2792, 237.5152, 240.3802, 244.1104, 248.8216, 250.8867, 251.155, 250.2334, 248.8777,
   245.9919, 243.1683, 241.7504, 239.1962, 237.6538, 237.6895, 238.1278, 238.3771, 237.6013, 238.375, 238.3708, 238.7493, 238.1404, 239.9293, 240.4632, 240.5233,
   241.0973, 241.7008, 241.8598, 241.7896, 243.4944, 243.4636, 243.8548, 244.9511, 244.6841, 245.2707, 246.4742, 246.3405, 247.6517, 247.2685, 247.559, 247.835,
   248.7634, 249.3545, 249.2504, 250.1417, 250.5563, 250.8091, 249.996, 251.2563, 251.8831, 253.3114, 252.6447, 253.8447, 254.9315, 254.1316, 254.6397, 254.6691,
   254.6593, 255.6333, 255.4985 };
   Double_t h_bhds_1000_fehx3001[100] = { 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025 };
   Double_t h_bhds_1000_fehy3001[100] = { 204.699, 206.0049, 205.6176, 207.5465, 207.6503, 207.2033, 208.664, 209.9905, 209.4551, 210.5363, 211.2421, 211.3987, 212.2316, 212.6326, 213.9578, 214.6127, 214.9953,
   216.0881, 217.0854, 216.4936, 217.8183, 217.9057, 219.2219, 218.8741, 220.4005, 220.2618, 221.4033, 222.6537, 222.8786, 223.3817, 222.6492, 224.1811, 225.5872,
   225.8137, 226.7372, 228.2087, 228.3053, 229.9935, 231.4746, 233.2042, 235.2792, 238.5152, 241.3802, 245.1104, 249.8216, 251.8867, 252.155, 251.2334, 249.8777,
   246.9919, 244.1683, 242.7504, 240.1962, 238.6538, 238.6895, 239.1278, 239.3771, 238.6013, 239.375, 239.3708, 239.7493, 239.1404, 240.9293, 241.4632, 241.5233,
   242.0973, 242.7008, 242.8598, 242.7896, 244.4944, 244.4636, 244.8548, 245.9511, 245.6841, 246.2707, 247.4742, 247.3405, 248.6517, 248.2685, 248.559, 248.835,
   249.7634, 250.3545, 250.2504, 251.1417, 251.5563, 251.8091, 250.996, 252.2563, 252.8831, 254.3114, 253.6447, 254.8447, 255.9315, 255.1316, 255.6397, 255.6691,
   255.6593, 256.6333, 256.4985 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_bhds_1000_fx3001,h_bhds_1000_fy3001,h_bhds_1000_felx3001,h_bhds_1000_fehx3001,h_bhds_1000_fely3001,h_bhds_1000_fehy3001);
   grae->SetName("h_bhds_1000");
   grae->SetTitle("Histogram of bhds_1000_plot__mY1pp");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_bhds_10003001 = new TH1F("Graph_h_bhds_10003001","Histogram of bhds_1000_plot__mY1pp",100,9.995,10.055);
   Graph_h_bhds_10003001->SetMinimum(39056.57);
   Graph_h_bhds_10003001->SetMaximum(68297.37);
   Graph_h_bhds_10003001->SetDirectory(nullptr);
   Graph_h_bhds_10003001->SetStats(0);
   Graph_h_bhds_10003001->SetMarkerStyle(20);
   Graph_h_bhds_10003001->GetXaxis()->SetNdivisions(505);
   Graph_h_bhds_10003001->GetXaxis()->SetLabelFont(132);
   Graph_h_bhds_10003001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_bhds_10003001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_bhds_10003001->GetXaxis()->SetTitleSize(-1);
   Graph_h_bhds_10003001->GetXaxis()->SetTitleOffset(1);
   Graph_h_bhds_10003001->GetXaxis()->SetTitleFont(132);
   Graph_h_bhds_10003001->GetYaxis()->SetLabelFont(132);
   Graph_h_bhds_10003001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_bhds_10003001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_bhds_10003001->GetYaxis()->SetTitleFont(132);
   Graph_h_bhds_10003001->GetZaxis()->SetLabelFont(132);
   Graph_h_bhds_10003001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_bhds_10003001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_bhds_10003001->GetZaxis()->SetTitleOffset(1);
   Graph_h_bhds_10003001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_bhds_10003001);
   
   grae->Draw("zp");
   
   TH1D *frame_563693221950__2 = new TH1D("frame_563693221950__2","A RooPlot",100,10,10.05);
   frame_563693221950__2->SetMinimum(0);
   frame_563693221950__2->SetMaximum(80000);
   frame_563693221950__2->SetDirectory(nullptr);
   frame_563693221950__2->SetStats(0);
   frame_563693221950__2->SetMarkerStyle(20);
   frame_563693221950__2->GetXaxis()->SetNdivisions(505);
   frame_563693221950__2->GetXaxis()->SetLabelFont(132);
   frame_563693221950__2->GetXaxis()->SetLabelOffset(0.015);
   frame_563693221950__2->GetXaxis()->SetLabelSize(0.05);
   frame_563693221950__2->GetXaxis()->SetTitleSize(-1);
   frame_563693221950__2->GetXaxis()->SetTitleOffset(1);
   frame_563693221950__2->GetXaxis()->SetTitleFont(132);
   frame_563693221950__2->GetYaxis()->SetLabelFont(132);
   frame_563693221950__2->GetYaxis()->SetLabelSize(0.05);
   frame_563693221950__2->GetYaxis()->SetTitleSize(0.05);
   frame_563693221950__2->GetYaxis()->SetTitleFont(132);
   frame_563693221950__2->GetZaxis()->SetLabelFont(132);
   frame_563693221950__2->GetZaxis()->SetLabelSize(0.05);
   frame_563693221950__2->GetZaxis()->SetTitleSize(0.05);
   frame_563693221950__2->GetZaxis()->SetTitleOffset(1);
   frame_563693221950__2->GetZaxis()->SetTitleFont(132);
   frame_563693221950__2->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Y3S_pipi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat May  4 14:02:19 2024) by ROOT version 6.33/01
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",17,29,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(10.33407,-115.6627,10.38346,848.1928);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_56368f1b48f0__3 = new TH1D("frame_56368f1b48f0__3","A RooPlot",100,10.34,10.38);
   frame_56368f1b48f0__3->SetMinimum(0);
   frame_56368f1b48f0__3->SetMaximum(800);
   frame_56368f1b48f0__3->SetDirectory(nullptr);
   frame_56368f1b48f0__3->SetStats(0);
   frame_56368f1b48f0__3->SetMarkerStyle(20);
   frame_56368f1b48f0__3->GetXaxis()->SetNdivisions(505);
   frame_56368f1b48f0__3->GetXaxis()->SetLabelFont(132);
   frame_56368f1b48f0__3->GetXaxis()->SetLabelOffset(0.015);
   frame_56368f1b48f0__3->GetXaxis()->SetLabelSize(0.05);
   frame_56368f1b48f0__3->GetXaxis()->SetTitleSize(-1);
   frame_56368f1b48f0__3->GetXaxis()->SetTitleOffset(1);
   frame_56368f1b48f0__3->GetXaxis()->SetTitleFont(132);
   frame_56368f1b48f0__3->GetYaxis()->SetLabelFont(132);
   frame_56368f1b48f0__3->GetYaxis()->SetLabelSize(0.05);
   frame_56368f1b48f0__3->GetYaxis()->SetTitleSize(0.05);
   frame_56368f1b48f0__3->GetYaxis()->SetTitleFont(132);
   frame_56368f1b48f0__3->GetZaxis()->SetLabelFont(132);
   frame_56368f1b48f0__3->GetZaxis()->SetLabelSize(0.05);
   frame_56368f1b48f0__3->GetZaxis()->SetTitleSize(0.05);
   frame_56368f1b48f0__3->GetZaxis()->SetTitleOffset(1);
   frame_56368f1b48f0__3->GetZaxis()->SetTitleFont(132);
   frame_56368f1b48f0__3->Draw("FUNC");
   
   Double_t fit1d_FitY3Spp_3S_3S_Norm[mY2pp]_Comp[cb2_YVYvrn]_fx4[280] = { 10.34, 10.34, 10.3405, 10.341, 10.3415, 10.342, 10.3425, 10.343, 10.3435, 10.344, 10.3445, 10.345, 10.3455, 10.346, 10.3465, 10.347, 10.3475,
   10.348, 10.3485, 10.349, 10.3495, 10.35, 10.3505, 10.351, 10.35125, 10.3515, 10.35175, 10.35187, 10.352, 10.35213, 10.35225, 10.35238, 10.3525,
   10.35262, 10.35269, 10.35275, 10.35281, 10.35288, 10.35294, 10.353, 10.35306, 10.35312, 10.35319, 10.35322, 10.35325, 10.35328, 10.35331, 10.35334, 10.35337,
   10.35341, 10.35344, 10.35347, 10.3535, 10.35353, 10.35356, 10.35359, 10.35363, 10.35366, 10.35369, 10.35372, 10.35373, 10.35375, 10.35377, 10.35378, 10.3538,
   10.35381, 10.35383, 10.35384, 10.35386, 10.35388, 10.35389, 10.35391, 10.35392, 10.35394, 10.35395, 10.35397, 10.35398, 10.354, 10.35402, 10.35403, 10.35405,
   10.35406, 10.35408, 10.35409, 10.35412, 10.35416, 10.35419, 10.35422, 10.35425, 10.35428, 10.35431, 10.35434, 10.35438, 10.3545, 10.35453, 10.35456, 10.35459,
   10.35462, 10.35466, 10.35467, 10.35469, 10.3547, 10.35472, 10.35473, 10.35475, 10.35477, 10.35478, 10.3548, 10.35481, 10.35483, 10.35484, 10.35486, 10.35487,
   10.35489, 10.35491, 10.35492, 10.35494, 10.35495, 10.35497, 10.35498, 10.355, 10.35502, 10.35503, 10.35505, 10.35506, 10.35508, 10.35509, 10.35511, 10.35513,
   10.35514, 10.35516, 10.35517, 10.35519, 10.3552, 10.35522, 10.35523, 10.35525, 10.35527, 10.35528, 10.3553, 10.35531, 10.35533, 10.35534, 10.35536, 10.35538,
   10.35539, 10.35541, 10.35542, 10.35544, 10.35545, 10.35547, 10.35548, 10.3555, 10.35552, 10.35553, 10.35555, 10.35556, 10.35558, 10.35559, 10.35561, 10.35562,
   10.35566, 10.35569, 10.35572, 10.35575, 10.35578, 10.35581, 10.35588, 10.35594, 10.35597, 10.356, 10.35603, 10.35606, 10.35609, 10.35612, 10.35616, 10.35619,
   10.3562, 10.35622, 10.35623, 10.35625, 10.35627, 10.35628, 10.3563, 10.35631, 10.35633, 10.35634, 10.35636, 10.35637, 10.35639, 10.35641, 10.35642, 10.35644,
   10.35645, 10.35647, 10.35648, 10.3565, 10.35652, 10.35653, 10.35656, 10.35659, 10.35663, 10.35666, 10.35669, 10.35672, 10.35675, 10.35678, 10.35681, 10.35684,
   10.35688, 10.35691, 10.35694, 10.35697, 10.357, 10.35703, 10.35706, 10.35709, 10.35712, 10.35719, 10.35725, 10.35731, 10.35738, 10.35744, 10.3575, 10.35756,
   10.35762, 10.35769, 10.35775, 10.35787, 10.358, 10.35813, 10.35825, 10.35838, 10.3585, 10.35875, 10.359, 10.3595, 10.36, 10.3605, 10.361, 10.3615,
   10.362, 10.3625, 10.363, 10.3635, 10.364, 10.3645, 10.365, 10.3655, 10.366, 10.3665, 10.367, 10.3675, 10.368, 10.3685, 10.369, 10.3695,
   10.37, 10.3705, 10.371, 10.3715, 10.372, 10.3725, 10.373, 10.3735, 10.374, 10.3745, 10.375, 10.3755, 10.376, 10.3765, 10.377, 10.3775,
   10.378, 10.3785, 10.379, 10.3795, 10.38, 10.38, 10.38 };
   Double_t fit1d_FitY3Spp_3S_3S_Norm[mY2pp]_Comp[cb2_YVYvrn]_fy4[280] = { 0, 0.0006363358, 0.0007778629, 0.0009568792, 0.001185021, 0.001478103, 0.001857842, 0.002354384, 0.003010062, 0.003885074, 0.005066186, 0.006680277, 0.008915836, 0.01205771, 0.01654446, 0.02306527, 0.03272778,
   0.04735695, 0.07004384, 0.1061882, 0.1655564, 0.2665237, 0.4452587, 0.776768, 1.04527, 1.426395, 1.976634, 2.341453, 2.786008, 3.330593, 4.001444, 4.832717, 5.869209,
   7.170144, 7.943492, 8.814473, 9.797266, 10.90839, 12.16714, 13.5961, 15.22179, 17.0754, 19.19377, 20.36557, 21.62052, 22.96534, 24.40741, 25.95474, 27.61612,
   29.40115, 31.32035, 33.38525, 35.60848, 38.00393, 40.58684, 43.37399, 46.38384, 49.63674, 53.15514, 56.96382, 58.98547, 61.09018, 63.28184, 65.56454, 67.94257,
   70.42047, 73.00301, 75.69521, 78.50239, 81.43011, 84.48428, 87.67112, 90.99717, 94.46768, 98.04339, 101.7049, 105.4519, 109.2837, 113.1996, 117.1988, 121.2802,
   125.4426, 129.6848, 134.0053, 142.8739, 152.0332, 161.465, 171.1484, 181.0597, 191.1724, 201.4573, 211.8826, 222.414, 264.8339, 275.3041, 285.6315, 295.77,
   305.6726, 315.2923, 319.9814, 324.5822, 329.0889, 333.4958, 337.7973, 341.9878, 346.0618, 350.0139, 353.8389, 357.5316, 361.0871, 364.5004, 367.767, 370.8823,
   373.8419, 376.6419, 379.2781, 381.7469, 384.0448, 386.1686, 388.1151, 389.8817, 391.4657, 392.8648, 394.0771, 395.1008, 395.9344, 396.5767, 397.0267, 397.2838,
   397.3477, 397.2181, 396.8954, 396.3799, 395.6725, 394.7742, 393.6862, 392.4102, 390.9479, 389.3016, 387.4736, 385.4665, 383.2832, 380.9268, 378.4007, 375.7084,
   372.8537, 369.8407, 366.6735, 363.3565, 359.8943, 356.2917, 352.5535, 348.6847, 344.6906, 340.5764, 336.3475, 332.0096, 327.5681, 323.0287, 318.3973, 313.6795,
   304.0084, 294.0624, 283.8886, 273.5336, 263.0438, 252.4642, 231.21, 210.1025, 199.6987, 189.4409, 179.3605, 169.4861, 159.8439, 150.4569, 141.3458, 132.5282,
   128.2342, 124.0189, 119.8838, 115.8303, 111.8593, 107.9834, 104.2412, 100.6311, 97.14846, 93.78867, 90.54732, 87.42015, 84.40307, 81.49212, 78.68351, 75.97356,
   73.35875, 70.83566, 68.40103, 66.0517, 63.78461, 61.59684, 57.44803, 53.58386, 49.98446, 46.63134, 43.50735, 40.59654, 37.8841, 35.35628, 33.00026, 30.80417,
   28.75694, 26.84831, 25.06872, 23.40928, 21.86174, 20.41842, 19.07215, 17.81631, 16.6447, 14.53158, 12.6914, 11.0883, 9.691216, 8.473224, 7.410976, 6.484217,
   5.675371, 4.96918, 4.352394, 3.342496, 2.570489, 1.979504, 1.526465, 1.178694, 0.9113662, 0.5469982, 0.3300043, 0.1219358, 0.04593937, 0.01763427, 0.006891969, 0.002740656,
   0.001108201, 0.0004553832, 0.0001900579, 8.052171e-05, 3.461292e-05, 1.508873e-05, 6.667407e-06, 2.985122e-06, 1.353591e-06, 6.213859e-07, 2.88682e-07, 1.356769e-07, 6.448674e-08, 3.098632e-08, 1.504763e-08, 7.383013e-09,
   3.658821e-09, 1.830924e-09, 9.249239e-10, 4.715605e-10, 2.425818e-10, 1.258829e-10, 6.588163e-11, 3.476619e-11, 1.849499e-11, 9.916718e-12, 5.358147e-12, 2.916842e-12, 1.599502e-12, 8.833947e-13, 4.91304e-13, 2.751066e-13,
   1.550741e-13, 8.798317e-14, 5.023642e-14, 2.88626e-14, 1.668363e-14, 1.668363e-14, 0 };
   TGraph *graph = new TGraph(280,fit1d_FitY3Spp_3S_3S_Norm[mY2pp]_Comp[cb2_YVYvrn]_fx4,fit1d_FitY3Spp_3S_3S_Norm[mY2pp]_Comp[cb2_YVYvrn]_fy4);
   graph->SetName("fit1d_FitY3Spp_3S_3S_Norm[mY2pp]_Comp[cb2_YVYvrn]");
   graph->SetTitle("Projection of Fit1D FitY3Spp_3S");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4 = new TH1F("Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4","Projection of Fit1D FitY3Spp_3S",280,10.336,10.384);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->SetMinimum(0);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->SetMaximum(437.0824);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->SetDirectory(nullptr);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->SetStats(0);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->SetMarkerStyle(20);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBcb2_YVYvrncB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitY3Spp_3S_3S_Norm[mY2pp]_Comp[cb2_YVYvrn]4);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitY3Spp_3S_3S_Norm[mY2pp]_Comp[mpol_eoBfDK]_fx5[86] = { 10.3395, 10.3395, 10.34, 10.3405, 10.341, 10.3415, 10.342, 10.3425, 10.343, 10.3435, 10.344, 10.3445, 10.345, 10.3455, 10.346, 10.3465, 10.347,
   10.3475, 10.348, 10.3485, 10.349, 10.3495, 10.35, 10.3505, 10.351, 10.3515, 10.352, 10.3525, 10.353, 10.3535, 10.354, 10.3545, 10.355,
   10.3555, 10.356, 10.3565, 10.357, 10.3575, 10.358, 10.3585, 10.359, 10.3595, 10.36, 10.3605, 10.361, 10.3615, 10.362, 10.3625, 10.363,
   10.3635, 10.364, 10.3645, 10.365, 10.3655, 10.366, 10.3665, 10.367, 10.3675, 10.368, 10.3685, 10.369, 10.3695, 10.37, 10.3705, 10.371,
   10.3715, 10.372, 10.3725, 10.373, 10.3735, 10.374, 10.3745, 10.375, 10.3755, 10.376, 10.3765, 10.377, 10.3775, 10.378, 10.3785, 10.379,
   10.3795, 10.38, 10.38, 10.3805, 10.3805 };
   Double_t fit1d_FitY3Spp_3S_3S_Norm[mY2pp]_Comp[mpol_eoBfDK]_fy5[86] = { 0, 73.16712, 73.16712, 75.81219, 78.52021, 81.29018, 84.12112, 87.01206, 89.96202, 92.97001, 96.03505, 99.15616, 102.3324, 105.5627, 108.8461, 112.1817, 115.5685,
   119.0054, 122.4916, 126.026, 129.6076, 133.2355, 136.9087, 140.6262, 144.387, 148.1902, 152.0347, 155.9196, 159.844, 163.8067, 167.8069, 171.8435, 175.9156,
   180.0222, 184.1624, 188.335, 192.5393, 196.7741, 201.0385, 205.3315, 209.6522, 213.9995, 218.3725, 222.7701, 227.1915, 231.6356, 236.1015, 240.5882, 245.0946,
   249.6198, 254.1629, 258.7229, 263.2986, 267.8893, 272.4939, 277.1114, 281.7409, 286.3813, 291.0317, 295.6911, 300.3586, 305.0331, 309.7136, 314.3992, 319.089,
   323.7818, 328.4768, 333.1729, 337.8693, 342.5648, 347.2585, 351.9495, 356.6367, 361.3192, 365.9961, 370.6662, 375.3286, 379.9824, 384.6266, 389.2602, 393.8822,
   398.4916, 403.0875, 403.0875, 403.0875, 0 };
   graph = new TGraph(86,fit1d_FitY3Spp_3S_3S_Norm[mY2pp]_Comp[mpol_eoBfDK]_fx5,fit1d_FitY3Spp_3S_3S_Norm[mY2pp]_Comp[mpol_eoBfDK]_fy5);
   graph->SetName("fit1d_FitY3Spp_3S_3S_Norm[mY2pp]_Comp[mpol_eoBfDK]");
   graph->SetTitle("Projection of Fit1D FitY3Spp_3S");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5 = new TH1F("Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5","Projection of Fit1D FitY3Spp_3S",100,10.3354,10.3846);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->SetMinimum(0);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->SetMaximum(443.3962);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->SetDirectory(nullptr);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->SetStats(0);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->SetMarkerStyle(20);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB_CompoBmpol_eoBfDKcB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitY3Spp_3S_3S_Norm[mY2pp]_Comp[mpol_eoBfDK]5);
   
   graph->Draw("l");
   
   Double_t fit1d_FitY3Spp_3S_3S_Norm[mY2pp]_fx6[257] = { 10.3395, 10.3395, 10.34, 10.3405, 10.341, 10.3415, 10.342, 10.3425, 10.343, 10.3435, 10.344, 10.3445, 10.345, 10.3455, 10.346, 10.3465, 10.347,
   10.3475, 10.348, 10.3485, 10.349, 10.3495, 10.35, 10.3505, 10.351, 10.35125, 10.3515, 10.35175, 10.352, 10.35213, 10.35225, 10.35238, 10.3525,
   10.35262, 10.35275, 10.35281, 10.35288, 10.35294, 10.353, 10.35306, 10.35312, 10.35319, 10.35325, 10.35331, 10.35334, 10.35337, 10.35341, 10.35344, 10.35347,
   10.3535, 10.35353, 10.35356, 10.35359, 10.35363, 10.35366, 10.35369, 10.35372, 10.35375, 10.35378, 10.3538, 10.35381, 10.35383, 10.35384, 10.35386, 10.35388,
   10.35389, 10.35391, 10.35392, 10.35394, 10.35397, 10.354, 10.35403, 10.35406, 10.35409, 10.35412, 10.35416, 10.35419, 10.35422, 10.35425, 10.35428, 10.35431,
   10.35434, 10.35438, 10.3545, 10.35453, 10.35456, 10.35459, 10.35462, 10.35466, 10.35469, 10.3547, 10.35472, 10.35473, 10.35475, 10.35477, 10.35478, 10.3548,
   10.35481, 10.35483, 10.35484, 10.35486, 10.35487, 10.35489, 10.35491, 10.35492, 10.35494, 10.35495, 10.35497, 10.35498, 10.355, 10.35502, 10.35503, 10.35505,
   10.35506, 10.35508, 10.35509, 10.35511, 10.35513, 10.35514, 10.35516, 10.35517, 10.35519, 10.3552, 10.35522, 10.35523, 10.35525, 10.35527, 10.35528, 10.3553,
   10.35531, 10.35533, 10.35534, 10.35536, 10.35538, 10.35539, 10.35541, 10.35542, 10.35544, 10.35545, 10.35547, 10.35548, 10.3555, 10.35552, 10.35553, 10.35555,
   10.35556, 10.35559, 10.35562, 10.35566, 10.35569, 10.35572, 10.35575, 10.35581, 10.35588, 10.35594, 10.35597, 10.356, 10.35603, 10.35606, 10.35609, 10.35612,
   10.35616, 10.35619, 10.35622, 10.35625, 10.35628, 10.3563, 10.35631, 10.35633, 10.35634, 10.35636, 10.35637, 10.35639, 10.35641, 10.35642, 10.35644, 10.35647,
   10.3565, 10.35653, 10.35656, 10.35659, 10.35663, 10.35666, 10.35669, 10.35672, 10.35675, 10.35678, 10.35681, 10.35684, 10.35688, 10.35691, 10.35694, 10.35697,
   10.357, 10.35706, 10.35712, 10.35719, 10.35725, 10.35731, 10.35738, 10.35744, 10.3575, 10.35756, 10.35762, 10.35775, 10.35787, 10.358, 10.35813, 10.35825,
   10.3585, 10.35875, 10.359, 10.3595, 10.36, 10.3605, 10.361, 10.3615, 10.362, 10.3625, 10.363, 10.3635, 10.364, 10.3645, 10.365, 10.3655,
   10.366, 10.3665, 10.367, 10.3675, 10.368, 10.3685, 10.369, 10.3695, 10.37, 10.3705, 10.371, 10.3715, 10.372, 10.3725, 10.373, 10.3735,
   10.374, 10.3745, 10.375, 10.3755, 10.376, 10.3765, 10.377, 10.3775, 10.378, 10.3785, 10.379, 10.3795, 10.38, 10.38, 10.3805, 10.3805 };
   Double_t fit1d_FitY3Spp_3S_3S_Norm[mY2pp]_fy6[257] = { 0, 73.16775, 73.16775, 75.81297, 78.52117, 81.29136, 84.1226, 87.01392, 89.96437, 92.97302, 96.03893, 99.16123, 102.339, 105.5716, 108.8582, 112.1983, 115.5916,
   119.0382, 122.539, 126.096, 129.7138, 133.4011, 137.1753, 141.0715, 145.1638, 147.3287, 149.6166, 152.084, 154.8207, 156.3328, 157.9736, 159.7774, 161.7889,
   164.0672, 166.6914, 168.1651, 169.7676, 171.5184, 173.4401, 175.559, 177.9065, 180.5193, 183.4411, 186.7236, 188.519, 190.4286, 192.4619, 194.6296, 196.9432,
   199.4152, 202.0595, 204.8915, 207.9279, 211.1871, 214.6895, 218.4576, 222.516, 226.8923, 231.6168, 234.1199, 236.7229, 239.4307, 242.2481, 245.1805, 248.2335,
   251.413, 254.7251, 258.1766, 261.7725, 269.2607, 277.0905, 285.2569, 293.7521, 302.5662, 311.6866, 321.0977, 330.7814, 340.7169, 350.8804, 361.2455, 371.7829,
   382.4608, 393.245, 436.6774, 447.4011, 457.9821, 468.3743, 478.5308, 488.4046, 497.9486, 502.5825, 507.1166, 511.5453, 515.863, 520.0643, 524.1437, 528.096,
   531.9161, 535.599, 539.1398, 542.5338, 545.7766, 548.8638, 551.7913, 554.5551, 557.1516, 559.5772, 561.8287, 563.903, 565.7973, 567.5091, 569.0361, 570.3763,
   571.5279, 572.4895, 573.2597, 573.8377, 574.2229, 574.4148, 574.4134, 574.2188, 573.8315, 573.2523, 572.4822, 571.5225, 570.3748, 569.041, 567.523, 565.8234,
   563.9448, 561.89, 559.6621, 557.2645, 554.7008, 551.9748, 549.0904, 546.0519, 542.8636, 539.5301, 536.0563, 532.4468, 528.7069, 524.8417, 520.8564, 516.7565,
   512.5475, 503.8247, 494.7337, 485.3209, 475.6333, 465.718, 455.6218, 435.0701, 414.3342, 393.7456, 383.6014, 373.6033, 363.7827, 354.1683, 344.7861, 335.6595,
   326.8087, 318.2515, 310.0029, 302.075, 294.489, 290.8772, 287.3976, 284.0455, 280.8163, 277.7056, 274.709, 271.8226, 269.0424, 266.3645, 263.7853, 258.909,
   254.3867, 250.1937, 246.3069, 242.7048, 239.3676, 236.2769, 233.4153, 230.7671, 228.3174, 226.0524, 223.9593, 222.0263, 220.2423, 218.5969, 217.0808, 215.6849,
   214.401, 212.1391, 210.2399, 208.6554, 207.3443, 206.2708, 205.4038, 204.7163, 204.1851, 203.7898, 203.5128, 203.255, 203.3122, 203.609, 204.0886, 204.7079,
   206.2429, 208.0354, 209.9822, 214.1214, 218.4184, 222.7878, 227.1984, 231.6384, 236.1026, 240.5886, 245.0948, 249.6199, 254.163, 258.7229, 263.2987, 267.8893,
   272.4939, 277.1114, 281.7409, 286.3813, 291.0317, 295.6911, 300.3586, 305.0331, 309.7136, 314.3992, 319.089, 323.7818, 328.4768, 333.1729, 337.8693, 342.5648,
   347.2585, 351.9495, 356.6367, 361.3192, 365.9961, 370.6662, 375.3286, 379.9824, 384.6266, 389.2602, 393.8822, 398.4916, 403.0875, 403.0875, 403.0875, 0 };
   graph = new TGraph(257,fit1d_FitY3Spp_3S_3S_Norm[mY2pp]_fx6,fit1d_FitY3Spp_3S_3S_Norm[mY2pp]_fy6);
   graph->SetName("fit1d_FitY3Spp_3S_3S_Norm[mY2pp]");
   graph->SetTitle("Projection of Fit1D FitY3Spp_3S");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6 = new TH1F("Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6","Projection of Fit1D FitY3Spp_3S",257,10.3354,10.3846);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->SetMinimum(0);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->SetMaximum(631.8563);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->SetDirectory(nullptr);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->SetStats(0);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->SetMarkerStyle(20);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitY3Spp_3S_3S_NormoBmY2ppcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitY3Spp_3S_3S_Norm[mY2pp]6);
   
   graph->Draw("l");
   
   Double_t h_bhds_1000_fx3002[80] = { 10.34025, 10.34075, 10.34125, 10.34175, 10.34225, 10.34275, 10.34325, 10.34375, 10.34425, 10.34475, 10.34525, 10.34575, 10.34625, 10.34675, 10.34725, 10.34775, 10.34825,
   10.34875, 10.34925, 10.34975, 10.35025, 10.35075, 10.35125, 10.35175, 10.35225, 10.35275, 10.35325, 10.35375, 10.35425, 10.35475, 10.35525, 10.35575, 10.35625,
   10.35675, 10.35725, 10.35775, 10.35825, 10.35875, 10.35925, 10.35975, 10.36025, 10.36075, 10.36125, 10.36175, 10.36225, 10.36275, 10.36325, 10.36375, 10.36425,
   10.36475, 10.36525, 10.36575, 10.36625, 10.36675, 10.36725, 10.36775, 10.36825, 10.36875, 10.36925, 10.36975, 10.37025, 10.37075, 10.37125, 10.37175, 10.37225,
   10.37275, 10.37325, 10.37375, 10.37425, 10.37475, 10.37525, 10.37575, 10.37625, 10.37675, 10.37725, 10.37775, 10.37825, 10.37875, 10.37925, 10.37975 };
   Double_t h_bhds_1000_fy3002[80] = { 86, 71, 77, 80, 76, 100, 92, 91, 101, 97, 111, 106, 109, 101, 120, 135, 116,
   131, 120, 142, 128, 129, 161, 139, 177, 165, 188, 260, 308, 510, 612, 429, 290,
   235, 205, 198, 224, 226, 210, 229, 229, 237, 228, 209, 263, 242, 228, 226, 249,
   283, 265, 285, 265, 288, 248, 280, 288, 301, 276, 303, 313, 305, 336, 340, 352,
   320, 353, 357, 342, 354, 407, 372, 375, 358, 354, 356, 353, 430, 421, 383 };
   Double_t h_bhds_1000_felx3002[80] = { 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025 };
   Double_t h_bhds_1000_fely3002[80] = { 9.255555, 8.406258, 8.755868, 8.925539, 8.698576, 9.983255, 9.574201, 9.521834, 9.562306, 9.831854, 10.04751, 9.807764, 9.952272, 9.562306, 10.46586, 11.1297, 10.28193,
   10.95644, 10.46586, 11.42686, 10.82475, 10.86882, 12.19843, 11.30042, 12.81353, 12.35496, 13.22042, 15.63227, 17.05705, 22.08871, 24.24369, 20.21835, 16.53673,
   14.83786, 13.82655, 13.58013, 14.47498, 14.54161, 14, 14.641, 14.641, 14.90292, 14.60794, 13.96548, 15.72498, 15.06438, 14.60794, 14.54161, 15.28765,
   16.33003, 15.7865, 16.38935, 15.7865, 16.47793, 15.25595, 16.24067, 16.47793, 16.85655, 16.12077, 16.91407, 17.19887, 16.97141, 17.83712, 17.94587, 18.26832,
   17.39553, 18.29495, 18.40106, 18, 18.32153, 19.68044, 18.79378, 18.87137, 18.42749, 18.32153, 18.37459, 18.29495, 20.24247, 20.02438, 19.07677 };
   Double_t h_bhds_1000_fehx3002[80] = { 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025,
   0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025, 0.00025 };
   Double_t h_bhds_1000_fehy3002[80] = { 10.30959, 9.465736, 9.812979, 9.981567, 9.756061, 11.03336, 10.62644, 10.57436, 10.56231, 10.88273, 11.04751, 10.80776, 10.95227, 10.56231, 11.46586, 12.1297, 11.28193,
   11.95644, 11.46586, 12.42686, 11.82475, 11.86882, 13.19843, 12.30042, 13.81353, 13.35496, 14.22042, 16.63227, 18.05705, 23.08871, 25.24369, 21.21835, 17.53673,
   15.83786, 14.82655, 14.58013, 15.47498, 15.54161, 15, 15.641, 15.641, 15.90292, 15.60794, 14.96548, 16.72498, 16.06438, 15.60794, 15.54161, 16.28765,
   17.33003, 16.7865, 17.38935, 16.7865, 17.47793, 16.25595, 17.24067, 17.47793, 17.85655, 17.12077, 17.91407, 18.19887, 17.97141, 18.83712, 18.94587, 19.26832,
   18.39553, 19.29495, 19.40106, 19, 19.32153, 20.68044, 19.79378, 19.87137, 19.42749, 19.32153, 19.37459, 19.29495, 21.24247, 21.02438, 20.07677 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,h_bhds_1000_fx3002,h_bhds_1000_fy3002,h_bhds_1000_felx3002,h_bhds_1000_fehx3002,h_bhds_1000_fely3002,h_bhds_1000_fehy3002);
   grae->SetName("h_bhds_1000");
   grae->SetTitle("Histogram of bhds_1000_plot__mY2pp");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_bhds_10003002 = new TH1F("Graph_h_bhds_10003002","Histogram of bhds_1000_plot__mY2pp",100,10.336,10.384);
   Graph_h_bhds_10003002->SetMinimum(5.128747);
   Graph_h_bhds_10003002->SetMaximum(694.7087);
   Graph_h_bhds_10003002->SetDirectory(nullptr);
   Graph_h_bhds_10003002->SetStats(0);
   Graph_h_bhds_10003002->SetMarkerStyle(20);
   Graph_h_bhds_10003002->GetXaxis()->SetNdivisions(505);
   Graph_h_bhds_10003002->GetXaxis()->SetLabelFont(132);
   Graph_h_bhds_10003002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_bhds_10003002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_bhds_10003002->GetXaxis()->SetTitleSize(-1);
   Graph_h_bhds_10003002->GetXaxis()->SetTitleOffset(1);
   Graph_h_bhds_10003002->GetXaxis()->SetTitleFont(132);
   Graph_h_bhds_10003002->GetYaxis()->SetLabelFont(132);
   Graph_h_bhds_10003002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_bhds_10003002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_bhds_10003002->GetYaxis()->SetTitleFont(132);
   Graph_h_bhds_10003002->GetZaxis()->SetLabelFont(132);
   Graph_h_bhds_10003002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_bhds_10003002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_bhds_10003002->GetZaxis()->SetTitleOffset(1);
   Graph_h_bhds_10003002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_bhds_10003002);
   
   grae->Draw("zp");
   
   TH1D *frame_56368f1b48f0__4 = new TH1D("frame_56368f1b48f0__4","A RooPlot",100,10.34,10.38);
   frame_56368f1b48f0__4->SetMinimum(0);
   frame_56368f1b48f0__4->SetMaximum(800);
   frame_56368f1b48f0__4->SetDirectory(nullptr);
   frame_56368f1b48f0__4->SetStats(0);
   frame_56368f1b48f0__4->SetMarkerStyle(20);
   frame_56368f1b48f0__4->GetXaxis()->SetNdivisions(505);
   frame_56368f1b48f0__4->GetXaxis()->SetLabelFont(132);
   frame_56368f1b48f0__4->GetXaxis()->SetLabelOffset(0.015);
   frame_56368f1b48f0__4->GetXaxis()->SetLabelSize(0.05);
   frame_56368f1b48f0__4->GetXaxis()->SetTitleSize(-1);
   frame_56368f1b48f0__4->GetXaxis()->SetTitleOffset(1);
   frame_56368f1b48f0__4->GetXaxis()->SetTitleFont(132);
   frame_56368f1b48f0__4->GetYaxis()->SetLabelFont(132);
   frame_56368f1b48f0__4->GetYaxis()->SetLabelSize(0.05);
   frame_56368f1b48f0__4->GetYaxis()->SetTitleSize(0.05);
   frame_56368f1b48f0__4->GetYaxis()->SetTitleFont(132);
   frame_56368f1b48f0__4->GetZaxis()->SetLabelFont(132);
   frame_56368f1b48f0__4->GetZaxis()->SetLabelSize(0.05);
   frame_56368f1b48f0__4->GetZaxis()->SetTitleSize(0.05);
   frame_56368f1b48f0__4->GetZaxis()->SetTitleOffset(1);
   frame_56368f1b48f0__4->GetZaxis()->SetTitleFont(132);
   frame_56368f1b48f0__4->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Ymumu_wide()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue May  7 15:00:10 2024) by ROOT version 6.33/01
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",8,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(9.451852,-20.24096,10.68642,148.4337);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1011__1 = new TH1D("h_1011__1","",50,9.6,10.6);
   h_1011__1->SetBinContent(8,3);
   h_1011__1->SetBinContent(10,2);
   h_1011__1->SetBinContent(12,3);
   h_1011__1->SetBinContent(13,4);
   h_1011__1->SetBinContent(14,4);
   h_1011__1->SetBinContent(15,62);
   h_1011__1->SetBinContent(16,57);
   h_1011__1->SetBinContent(17,7);
   h_1011__1->SetBinContent(18,15);
   h_1011__1->SetBinContent(19,20);
   h_1011__1->SetBinContent(20,10);
   h_1011__1->SetBinContent(21,11);
   h_1011__1->SetBinContent(22,16);
   h_1011__1->SetBinContent(23,15);
   h_1011__1->SetBinContent(24,23);
   h_1011__1->SetBinContent(25,17);
   h_1011__1->SetBinContent(26,27);
   h_1011__1->SetBinContent(27,20);
   h_1011__1->SetBinContent(28,31);
   h_1011__1->SetBinContent(29,45);
   h_1011__1->SetBinContent(30,31);
   h_1011__1->SetBinContent(31,37);
   h_1011__1->SetBinContent(32,38);
   h_1011__1->SetBinContent(33,103);
   h_1011__1->SetBinContent(34,100);
   h_1011__1->SetBinContent(35,49);
   h_1011__1->SetBinContent(36,65);
   h_1011__1->SetBinContent(37,54);
   h_1011__1->SetBinContent(38,71);
   h_1011__1->SetBinContent(39,57);
   h_1011__1->SetBinContent(40,66);
   h_1011__1->SetBinContent(41,66);
   h_1011__1->SetBinContent(42,79);
   h_1011__1->SetBinContent(43,58);
   h_1011__1->SetBinContent(44,91);
   h_1011__1->SetBinContent(45,78);
   h_1011__1->SetBinContent(46,111);
   h_1011__1->SetBinContent(47,96);
   h_1011__1->SetBinContent(48,98);
   h_1011__1->SetBinContent(49,95);
   h_1011__1->SetBinContent(50,120);
   h_1011__1->SetMaximum(140);
   h_1011__1->SetEntries(1955);
   h_1011__1->SetStats(0);
   h_1011__1->SetMarkerStyle(20);
   h_1011__1->GetXaxis()->SetNdivisions(505);
   h_1011__1->GetXaxis()->SetLabelFont(132);
   h_1011__1->GetXaxis()->SetLabelOffset(0.015);
   h_1011__1->GetXaxis()->SetLabelSize(0.05);
   h_1011__1->GetXaxis()->SetTitleSize(-1);
   h_1011__1->GetXaxis()->SetTitleOffset(1);
   h_1011__1->GetXaxis()->SetTitleFont(132);
   h_1011__1->GetYaxis()->SetLabelFont(132);
   h_1011__1->GetYaxis()->SetLabelSize(0.05);
   h_1011__1->GetYaxis()->SetTitleSize(0.05);
   h_1011__1->GetYaxis()->SetTitleFont(132);
   h_1011__1->GetZaxis()->SetLabelFont(132);
   h_1011__1->GetZaxis()->SetLabelSize(0.05);
   h_1011__1->GetZaxis()->SetTitleSize(0.05);
   h_1011__1->GetZaxis()->SetTitleOffset(1);
   h_1011__1->GetZaxis()->SetTitleFont(132);
   h_1011__1->Draw("");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Xb1P()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun May  5 12:55:32 2024) by ROOT version 6.33/01
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,104,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(9.822222,-5.783133,9.97037,42.40964);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_55cf7894d880__1 = new TH1D("frame_55cf7894d880__1","A RooPlot",100,9.84,9.96);
   frame_55cf7894d880__1->SetMinimum(0);
   frame_55cf7894d880__1->SetMaximum(40);
   frame_55cf7894d880__1->SetDirectory(nullptr);
   frame_55cf7894d880__1->SetStats(0);
   frame_55cf7894d880__1->SetMarkerStyle(20);
   frame_55cf7894d880__1->GetXaxis()->SetNdivisions(505);
   frame_55cf7894d880__1->GetXaxis()->SetLabelFont(132);
   frame_55cf7894d880__1->GetXaxis()->SetLabelOffset(0.015);
   frame_55cf7894d880__1->GetXaxis()->SetLabelSize(0.05);
   frame_55cf7894d880__1->GetXaxis()->SetTitleSize(-1);
   frame_55cf7894d880__1->GetXaxis()->SetTitleOffset(1);
   frame_55cf7894d880__1->GetXaxis()->SetTitleFont(132);
   frame_55cf7894d880__1->GetYaxis()->SetLabelFont(132);
   frame_55cf7894d880__1->GetYaxis()->SetLabelSize(0.05);
   frame_55cf7894d880__1->GetYaxis()->SetTitleSize(0.05);
   frame_55cf7894d880__1->GetYaxis()->SetTitleFont(132);
   frame_55cf7894d880__1->GetZaxis()->SetLabelFont(132);
   frame_55cf7894d880__1->GetZaxis()->SetLabelSize(0.05);
   frame_55cf7894d880__1->GetZaxis()->SetTitleSize(0.05);
   frame_55cf7894d880__1->GetZaxis()->SetTitleOffset(1);
   frame_55cf7894d880__1->GetZaxis()->SetTitleFont(132);
   frame_55cf7894d880__1->Draw("FUNC");
   
   Double_t fit1d_FitXb11_1P_1P_Norm[mXb1P]_Comp[cb2_BkHXak]_fx1[265] = { 9.839998, 9.84, 9.842, 9.844, 9.846, 9.848, 9.85, 9.852, 9.854, 9.856, 9.858, 9.86, 9.862, 9.864, 9.866, 9.868, 9.87,
   9.872, 9.874, 9.876, 9.878, 9.88, 9.882, 9.883, 9.8835, 9.884, 9.8845, 9.885, 9.8855, 9.88575, 9.886, 9.88625, 9.8865,
   9.88675, 9.887, 9.887125, 9.88725, 9.887375, 9.8875, 9.887625, 9.88775, 9.887875, 9.888, 9.888125, 9.888187, 9.88825, 9.888312, 9.888375, 9.888438,
   9.8885, 9.888563, 9.888625, 9.888687, 9.88875, 9.888813, 9.888875, 9.888937, 9.889, 9.889062, 9.889125, 9.889188, 9.889219, 9.88925, 9.889281, 9.889313,
   9.889344, 9.889375, 9.889406, 9.889437, 9.8895, 9.889563, 9.889625, 9.889687, 9.88975, 9.889812, 9.889875, 9.889938, 9.89, 9.890063, 9.890125, 9.890187,
   9.89025, 9.890313, 9.890375, 9.890437, 9.8905, 9.891, 9.891063, 9.891125, 9.891187, 9.89125, 9.891312, 9.891375, 9.891406, 9.891438, 9.891469, 9.8915,
   9.891531, 9.891563, 9.891594, 9.891625, 9.891656, 9.891687, 9.891719, 9.89175, 9.891781, 9.891813, 9.891844, 9.891875, 9.891906, 9.891937, 9.891969, 9.892,
   9.892031, 9.892062, 9.892094, 9.892125, 9.892156, 9.892188, 9.892219, 9.89225, 9.892281, 9.892313, 9.892344, 9.892375, 9.892406, 9.892437, 9.892469, 9.8925,
   9.892531, 9.892563, 9.892594, 9.892625, 9.892656, 9.892687, 9.892719, 9.89275, 9.892781, 9.892812, 9.892844, 9.892875, 9.892906, 9.892938, 9.892969, 9.893,
   9.893031, 9.893063, 9.893094, 9.893125, 9.893156, 9.893187, 9.893219, 9.89325, 9.893281, 9.893313, 9.893344, 9.893375, 9.893437, 9.8935, 9.893562, 9.893625,
   9.893688, 9.89375, 9.893813, 9.893875, 9.894, 9.894125, 9.894187, 9.89425, 9.894312, 9.894375, 9.894438, 9.8945, 9.894563, 9.894625, 9.894687, 9.89475,
   9.894813, 9.894875, 9.894937, 9.894969, 9.895, 9.895031, 9.895062, 9.895094, 9.895125, 9.895156, 9.895188, 9.895219, 9.89525, 9.895281, 9.895313, 9.895375,
   9.895437, 9.8955, 9.895563, 9.895625, 9.895687, 9.89575, 9.895812, 9.895875, 9.895938, 9.896, 9.896063, 9.896125, 9.896187, 9.89625, 9.896313, 9.896375,
   9.896437, 9.8965, 9.896562, 9.896625, 9.89675, 9.896875, 9.897, 9.897125, 9.89725, 9.897375, 9.8975, 9.897625, 9.89775, 9.897875, 9.898, 9.89825,
   9.8985, 9.89875, 9.899, 9.89925, 9.8995, 9.9, 9.9005, 9.901, 9.902, 9.904, 9.906, 9.908, 9.91, 9.912, 9.914, 9.916,
   9.918, 9.92, 9.922, 9.924, 9.926, 9.928, 9.93, 9.932, 9.934, 9.936, 9.938, 9.94, 9.942, 9.944, 9.946, 9.948,
   9.95, 9.952, 9.954, 9.956, 9.958, 9.96, 9.96, 9.960002 };
   Double_t fit1d_FitXb11_1P_1P_Norm[mXb1P]_Comp[cb2_BkHXak]_fy1[265] = { 0, 1.285225e-05, 1.568472e-05, 1.929089e-05, 2.392655e-05, 2.994814e-05, 3.785926e-05, 4.838225e-05, 6.257043e-05, 8.19877e-05, 0.0001090027, 0.0001472827, 0.0002026463, 0.000284582, 0.0004090485, 0.0006038463, 0.0009193939,
   0.001451497, 0.002392442, 0.004154131, 0.007691279, 0.0154436, 0.0344697, 0.05417827, 0.06897349, 0.08882699, 0.1158552, 0.153241, 0.2058746, 0.240159, 0.2814476, 0.3314533, 0.3923816,
   0.4670951, 0.5593405, 0.613526, 0.6740665, 0.7418419, 0.8178732, 0.9033486, 0.9996544, 1.108413, 1.23153, 1.371247, 1.44814, 1.530214, 1.617877, 1.711574, 1.811792,
   1.919063, 2.033968, 2.157145, 2.289291, 2.431172, 2.583627, 2.747583, 2.924055, 3.114165, 3.319149, 3.540372, 3.779345, 3.906002, 4.037737, 4.174786, 4.317401,
   4.465845, 4.620394, 4.781344, 4.949001, 5.302441, 5.673206, 6.060879, 6.465424, 6.886724, 7.324579, 7.7787, 8.248704, 8.734111, 9.234343, 9.748722, 10.27646,
   10.81668, 11.36838, 11.93047, 12.50175, 13.08092, 17.81292, 18.39042, 18.95843, 19.51496, 20.05798, 20.58548, 21.09547, 21.34328, 21.58597, 21.82332, 22.05507,
   22.28101, 22.50089, 22.7145, 22.92161, 23.12202, 23.31551, 23.50189, 23.68095, 23.85251, 24.01638, 24.17239, 24.32038, 24.46018, 24.59164, 24.71461, 24.82898,
   24.9346, 25.03137, 25.11918, 25.19792, 25.26752, 25.3279, 25.37898, 25.42072, 25.45307, 25.47598, 25.48944, 25.49343, 25.48795, 25.473, 25.44859, 25.41477,
   25.37155, 25.319, 25.25716, 25.18611, 25.10594, 25.01671, 24.91854, 24.81153, 24.6958, 24.57148, 24.43869, 24.29759, 24.14833, 23.99107, 23.82597, 23.65322,
   23.47299, 23.28548, 23.09089, 22.88941, 22.68125, 22.46664, 22.24579, 22.01893, 21.78628, 21.54807, 21.30455, 21.05596, 20.54452, 20.01572, 19.47156, 18.91406,
   18.34522, 17.76706, 17.18156, 16.59066, 15.4003, 14.21058, 13.62024, 13.03503, 12.45643, 11.88582, 11.32451, 10.77368, 10.23441, 9.707689, 9.194399, 8.695311,
   8.211098, 7.742331, 7.289479, 7.069153, 6.8545, 6.646492, 6.444918, 6.249576, 6.06027, 5.876809, 5.699009, 5.526693, 5.359688, 5.197828, 5.04095, 4.741523,
   4.460216, 4.195911, 3.947564, 3.714191, 3.494875, 3.288751, 3.095014, 2.912903, 2.74171, 2.580767, 2.429449, 2.28717, 2.15338, 2.027563, 1.909236, 1.797944,
   1.693262, 1.594789, 1.502151, 1.414995, 1.255828, 1.114883, 0.990036, 0.8794171, 0.7813768, 0.6944599, 0.6173826, 0.5490115, 0.4883464, 0.4345035, 0.3867023, 0.3065466,
   0.2432667, 0.1932551, 0.1536871, 0.1223482, 0.09750062, 0.06210975, 0.0397249, 0.02550853, 0.01064068, 0.001935951, 0.0003725748, 7.557349e-05, 1.61046e-05, 3.594758e-06, 8.382151e-07, 2.036732e-07,
   5.145413e-08, 1.348679e-08, 3.660703e-09, 1.027109e-09, 2.974069e-10, 8.873723e-11, 2.72437e-11, 8.595266e-12, 2.783246e-12, 9.239418e-13, 3.14103e-13, 1.09244e-13, 3.883393e-14, 1.409707e-14, 5.22142e-15, 1.971741e-15,
   7.585627e-16, 2.971055e-16, 1.183916e-16, 4.796802e-17, 1.974908e-17, 8.257777e-18, 8.257777e-18, 0 };
   TGraph *graph = new TGraph(265,fit1d_FitXb11_1P_1P_Norm[mXb1P]_Comp[cb2_BkHXak]_fx1,fit1d_FitXb11_1P_1P_Norm[mXb1P]_Comp[cb2_BkHXak]_fy1);
   graph->SetName("fit1d_FitXb11_1P_1P_Norm[mXb1P]_Comp[cb2_BkHXak]");
   graph->SetTitle("Projection of Fit1D FitXb11_1P");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1 = new TH1F("Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1","Projection of Fit1D FitXb11_1P",265,9.827998,9.972002);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->SetMinimum(0);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->SetMaximum(28.04278);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->SetDirectory(nullptr);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->SetStats(0);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->SetMarkerStyle(20);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_BkHXakcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitXb11_1P_1P_Norm[mXb1P]_Comp[cb2_BkHXak]1);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitXb11_1P_1P_Norm[mXb1P]_Comp[cb2_EmBCMo]_fx2[266] = { 9.839998, 9.84, 9.842, 9.844, 9.846, 9.848, 9.85, 9.852, 9.854, 9.856, 9.858, 9.86, 9.862, 9.864, 9.866, 9.868, 9.87,
   9.872, 9.874, 9.876, 9.878, 9.88, 9.882, 9.884, 9.886, 9.888, 9.89, 9.892, 9.894, 9.896, 9.898, 9.9, 9.901,
   9.902, 9.903, 9.9035, 9.904, 9.9045, 9.905, 9.90525, 9.9055, 9.90575, 9.906, 9.90625, 9.906375, 9.9065, 9.906625, 9.90675, 9.906875,
   9.907, 9.907125, 9.90725, 9.907375, 9.9075, 9.907625, 9.907687, 9.90775, 9.907813, 9.907875, 9.907938, 9.908, 9.908063, 9.908125, 9.908188, 9.90825,
   9.908313, 9.908375, 9.908437, 9.9085, 9.908563, 9.908625, 9.908656, 9.908688, 9.908719, 9.90875, 9.908781, 9.908813, 9.908844, 9.908875, 9.908938, 9.909,
   9.909063, 9.909125, 9.909187, 9.90925, 9.909313, 9.909375, 9.909438, 9.9095, 9.909563, 9.909625, 9.909688, 9.90975, 9.909813, 9.909875, 9.909937, 9.91,
   9.910125, 9.91025, 9.910375, 9.910438, 9.9105, 9.910563, 9.910625, 9.910687, 9.91075, 9.910813, 9.910844, 9.910875, 9.910906, 9.910938, 9.910969, 9.911,
   9.911031, 9.911063, 9.911094, 9.911125, 9.911156, 9.911188, 9.911219, 9.91125, 9.911281, 9.911313, 9.911344, 9.911375, 9.911406, 9.911437, 9.911469, 9.9115,
   9.911531, 9.911563, 9.911594, 9.911625, 9.911656, 9.911688, 9.911719, 9.91175, 9.911781, 9.911813, 9.911844, 9.911875, 9.911906, 9.911938, 9.911969, 9.912,
   9.912031, 9.912063, 9.912094, 9.912125, 9.912156, 9.912187, 9.912219, 9.91225, 9.912281, 9.912313, 9.912344, 9.912375, 9.912406, 9.912438, 9.912469, 9.9125,
   9.912531, 9.912563, 9.912594, 9.912625, 9.912656, 9.912688, 9.912719, 9.91275, 9.912813, 9.912875, 9.912937, 9.913, 9.913063, 9.913125, 9.913187, 9.91325,
   9.9135, 9.913625, 9.913687, 9.91375, 9.913813, 9.913875, 9.913937, 9.914, 9.914062, 9.914125, 9.914187, 9.91425, 9.914312, 9.914375, 9.914406, 9.914438,
   9.914469, 9.9145, 9.914531, 9.914563, 9.914594, 9.914625, 9.914656, 9.914687, 9.91475, 9.914813, 9.914875, 9.914937, 9.915, 9.915062, 9.915125, 9.915188,
   9.91525, 9.915313, 9.915375, 9.915437, 9.9155, 9.915563, 9.915625, 9.915687, 9.91575, 9.915812, 9.915875, 9.915938, 9.916, 9.916063, 9.916125, 9.91625,
   9.916375, 9.9165, 9.916625, 9.91675, 9.916875, 9.917, 9.917125, 9.91725, 9.917375, 9.9175, 9.91775, 9.918, 9.91825, 9.9185, 9.91875, 9.919,
   9.9195, 9.92, 9.921, 9.922, 9.924, 9.926, 9.928, 9.93, 9.932, 9.934, 9.936, 9.938, 9.94, 9.942, 9.944, 9.946,
   9.948, 9.95, 9.952, 9.954, 9.956, 9.958, 9.96, 9.96, 9.960002 };
   Double_t fit1d_FitXb11_1P_1P_Norm[mXb1P]_Comp[cb2_EmBCMo]_fy2[266] = { 0, 2.269474e-06, 2.626011e-06, 3.051139e-06, 3.560625e-06, 4.174488e-06, 4.918329e-06, 5.825133e-06, 6.937738e-06, 8.312261e-06, 1.002288e-05, 1.216861e-05, 1.488301e-05, 1.834824e-05, 2.281583e-05, 2.863764e-05, 3.631288e-05,
   4.656097e-05, 6.043623e-05, 7.951281e-05, 0.0001061896, 0.0001442059, 0.0001995402, 0.0002820256, 0.0004083615, 0.0006079627, 0.0009348627, 0.00149328, 0.002496117, 0.004409223, 0.008340868, 0.01721753, 0.02577013,
   0.03987452, 0.06416548, 0.08279468, 0.1082175, 0.1434771, 0.1932653, 0.2257732, 0.2649912, 0.312578, 0.3706744, 0.4420662, 0.4838487, 0.5304102, 0.5823955, 0.6405506, 0.7057401,
   0.778969, 0.861409, 0.9544298, 1.059637, 1.178921, 1.314509, 1.389224, 1.469041, 1.554369, 1.645653, 1.743381, 1.848086, 1.96035, 2.080815, 2.210181, 2.349221,
   2.498783, 2.6598, 2.833301, 3.020422, 3.222418, 3.440675, 3.556376, 3.676731, 3.801958, 3.932289, 4.067964, 4.20924, 4.356387, 4.509689, 4.830269, 5.165953,
   5.516758, 5.882632, 6.263452, 6.659018, 7.069048, 7.493178, 7.930954, 8.381836, 8.845191, 9.320294, 9.806326, 10.30238, 10.80744, 11.32042, 11.84013, 12.3653,
   13.42655, 14.49244, 15.55019, 16.07179, 16.58621, 17.09167, 17.58637, 18.0685, 18.53627, 18.9879, 19.20711, 19.42164, 19.63126, 19.83577, 20.03496, 20.22864,
   20.41659, 20.59864, 20.77458, 20.94424, 21.10745, 21.26401, 21.41378, 21.55659, 21.69229, 21.82073, 21.94178, 22.05529, 22.16116, 22.25926, 22.34948, 22.43173,
   22.50592, 22.57196, 22.62979, 22.67933, 22.72053, 22.75335, 22.77775, 22.7937, 22.80118, 22.8002, 22.79074, 22.77281, 22.74645, 22.71168, 22.66853, 22.61705,
   22.55731, 22.48936, 22.41328, 22.32917, 22.2371, 22.13718, 22.02952, 21.91424, 21.79146, 21.66131, 21.52394, 21.3795, 21.22813, 21.07, 20.90528, 20.73414,
   20.55675, 20.37331, 20.18401, 19.98903, 19.78858, 19.58286, 19.37208, 19.15644, 18.71147, 18.24968, 17.77284, 17.28275, 16.78121, 16.27001, 15.75095, 15.2258,
   13.09835, 12.04095, 11.51899, 11.00328, 10.49505, 9.995422, 9.505436, 9.02604, 8.558089, 8.102344, 7.659473, 7.230052, 6.814567, 6.413417, 6.218792, 6.030022,
   5.847093, 5.669821, 5.498028, 5.331541, 5.170193, 5.013823, 4.862273, 4.715393, 4.435061, 4.171707, 3.924285, 3.691813, 3.473371, 3.268097, 3.075183, 2.89387,
   2.723449, 2.563252, 2.412655, 2.271073, 2.137955, 2.012787, 1.895084, 1.784394, 1.68029, 1.582375, 1.490272, 1.403632, 1.322123, 1.245436, 1.173281, 1.041492,
   0.9247681, 0.8213574, 0.7297151, 0.6484789, 0.5764465, 0.5125572, 0.4558744, 0.4055713, 0.3609172, 0.3212668, 0.2547616, 0.2022401, 0.1607168, 0.1278534, 0.1018158, 0.08116465,
   0.05173675, 0.03311135, 0.01372292, 0.005774821, 0.001068314, 0.0002088267, 4.298205e-05, 9.285986e-06, 2.0997e-06, 4.956009e-07, 1.218163e-07, 3.11112e-08, 8.239132e-09, 2.258311e-09, 6.395434e-10, 1.868279e-10,
   5.621488e-11, 1.739787e-11, 5.531149e-12, 1.804205e-12, 6.03141e-13, 2.064225e-13, 7.225565e-14, 7.225565e-14, 0 };
   graph = new TGraph(266,fit1d_FitXb11_1P_1P_Norm[mXb1P]_Comp[cb2_EmBCMo]_fx2,fit1d_FitXb11_1P_1P_Norm[mXb1P]_Comp[cb2_EmBCMo]_fy2);
   graph->SetName("fit1d_FitXb11_1P_1P_Norm[mXb1P]_Comp[cb2_EmBCMo]");
   graph->SetTitle("Projection of Fit1D FitXb11_1P");

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2 = new TH1F("Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2","Projection of Fit1D FitXb11_1P",266,9.827998,9.972002);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->SetMinimum(0);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->SetMaximum(25.0813);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->SetDirectory(nullptr);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->SetStats(0);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->SetMarkerStyle(20);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBcb2_EmBCMocB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitXb11_1P_1P_Norm[mXb1P]_Comp[cb2_EmBCMo]2);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitXb11_1P_1P_Norm[mXb1P]_Comp[pol_FHsfae]_fx3[66] = { 9.837998, 9.838, 9.84, 9.842, 9.844, 9.846, 9.848, 9.85, 9.852, 9.854, 9.856, 9.858, 9.86, 9.862, 9.864, 9.866, 9.868,
   9.87, 9.872, 9.874, 9.876, 9.878, 9.88, 9.882, 9.884, 9.886, 9.888, 9.89, 9.892, 9.894, 9.896, 9.898, 9.9,
   9.902, 9.904, 9.906, 9.908, 9.91, 9.912, 9.914, 9.916, 9.918, 9.92, 9.922, 9.924, 9.926, 9.928, 9.93, 9.932,
   9.934, 9.936, 9.938, 9.94, 9.942, 9.944, 9.946, 9.948, 9.95, 9.952, 9.954, 9.956, 9.958, 9.96, 9.96, 9.962,
   9.962002 };
   Double_t fit1d_FitXb11_1P_1P_Norm[mXb1P]_Comp[pol_FHsfae]_fy3[66] = { 0, 0.2479084, 0.2479084, 0.2643013, 0.2807843, 0.2973573, 0.3140204, 0.3307736, 0.3476169, 0.3645503, 0.3815737, 0.3986872, 0.4158908, 0.4331844, 0.4505682, 0.4680419, 0.4856058,
   0.5032598, 0.5210038, 0.5388379, 0.556762, 0.5747763, 0.5928806, 0.611075, 0.6293594, 0.647734, 0.6661986, 0.6847533, 0.703398, 0.7221329, 0.7409578, 0.7598727, 0.7788778,
   0.7979729, 0.8171581, 0.8364334, 0.8557987, 0.8752542, 0.8947997, 0.9144352, 0.9341609, 0.9539766, 0.9738824, 0.9938783, 1.013964, 1.03414, 1.054406, 1.074762, 1.095209,
   1.115745, 1.136371, 1.157088, 1.177894, 1.198791, 1.219778, 1.240854, 1.262021, 1.283278, 1.304625, 1.326062, 1.347589, 1.369207, 1.390914, 1.390914, 1.390914,
   0 };
   graph = new TGraph(66,fit1d_FitXb11_1P_1P_Norm[mXb1P]_Comp[pol_FHsfae]_fx3,fit1d_FitXb11_1P_1P_Norm[mXb1P]_Comp[pol_FHsfae]_fy3);
   graph->SetName("fit1d_FitXb11_1P_1P_Norm[mXb1P]_Comp[pol_FHsfae]");
   graph->SetTitle("Projection of Fit1D FitXb11_1P");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3 = new TH1F("Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3","Projection of Fit1D FitXb11_1P",100,9.825598,9.974402);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->SetMinimum(0);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->SetMaximum(1.530005);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->SetDirectory(nullptr);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->SetStats(0);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->SetMarkerStyle(20);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB_CompoBpol_FHsfaecB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitXb11_1P_1P_Norm[mXb1P]_Comp[pol_FHsfae]3);
   
   graph->Draw("l");
   
   Double_t fit1d_FitXb11_1P_1P_Norm[mXb1P]_fx4[459] = { 9.837998, 9.838, 9.84, 9.842, 9.844, 9.846, 9.848, 9.85, 9.852, 9.854, 9.856, 9.858, 9.86, 9.862, 9.864, 9.866, 9.868,
   9.87, 9.872, 9.874, 9.876, 9.878, 9.88, 9.882, 9.883, 9.8835, 9.884, 9.8845, 9.885, 9.8855, 9.88575, 9.886, 9.88625,
   9.8865, 9.88675, 9.887, 9.887125, 9.88725, 9.887375, 9.8875, 9.887625, 9.88775, 9.887875, 9.888, 9.888125, 9.888187, 9.88825, 9.888312, 9.888375,
   9.888438, 9.8885, 9.888563, 9.888625, 9.888687, 9.88875, 9.888813, 9.888875, 9.888937, 9.889, 9.889062, 9.889125, 9.889188, 9.889219, 9.88925, 9.889281,
   9.889313, 9.889344, 9.889375, 9.889406, 9.889437, 9.8895, 9.889563, 9.889625, 9.889687, 9.88975, 9.889812, 9.889875, 9.889938, 9.89, 9.890063, 9.890125,
   9.890187, 9.89025, 9.890313, 9.890375, 9.890437, 9.8905, 9.891, 9.891063, 9.891125, 9.891187, 9.89125, 9.891312, 9.891375, 9.891406, 9.891438, 9.891469,
   9.8915, 9.891531, 9.891563, 9.891594, 9.891625, 9.891656, 9.891687, 9.891719, 9.89175, 9.891781, 9.891813, 9.891844, 9.891875, 9.891906, 9.891937, 9.891969,
   9.892, 9.892031, 9.892062, 9.892094, 9.892125, 9.892156, 9.892188, 9.892219, 9.89225, 9.892281, 9.892313, 9.892344, 9.892375, 9.892406, 9.892437, 9.892469,
   9.8925, 9.892531, 9.892563, 9.892594, 9.892625, 9.892656, 9.892687, 9.892719, 9.89275, 9.892781, 9.892812, 9.892844, 9.892875, 9.892906, 9.892938, 9.892969,
   9.893, 9.893031, 9.893063, 9.893094, 9.893125, 9.893156, 9.893187, 9.893219, 9.89325, 9.893281, 9.893313, 9.893344, 9.893375, 9.893437, 9.8935, 9.893562,
   9.893625, 9.893688, 9.89375, 9.893813, 9.893875, 9.894, 9.894125, 9.894187, 9.89425, 9.894312, 9.894375, 9.894438, 9.8945, 9.894563, 9.894625, 9.894687,
   9.89475, 9.894813, 9.894875, 9.894937, 9.894969, 9.895, 9.895031, 9.895062, 9.895094, 9.895125, 9.895156, 9.895188, 9.895219, 9.89525, 9.895313, 9.895375,
   9.895437, 9.8955, 9.895563, 9.895625, 9.895687, 9.89575, 9.895812, 9.895875, 9.895938, 9.896, 9.896063, 9.896125, 9.896187, 9.89625, 9.896313, 9.896375,
   9.896437, 9.8965, 9.896562, 9.896625, 9.89675, 9.896875, 9.897, 9.897125, 9.89725, 9.897375, 9.8975, 9.897625, 9.89775, 9.897875, 9.898, 9.89825,
   9.8985, 9.89875, 9.899, 9.89925, 9.8995, 9.9, 9.9005, 9.901, 9.9015, 9.902, 9.903, 9.9035, 9.904, 9.9045, 9.905, 9.90525,
   9.9055, 9.90575, 9.906, 9.90625, 9.9065, 9.906625, 9.90675, 9.906875, 9.907, 9.907125, 9.90725, 9.907375, 9.9075, 9.907625, 9.907687, 9.90775,
   9.907813, 9.907875, 9.907938, 9.908, 9.908063, 9.908125, 9.908188, 9.90825, 9.908313, 9.908375, 9.908437, 9.9085, 9.908563, 9.908625, 9.908688, 9.908719,
   9.90875, 9.908781, 9.908813, 9.908844, 9.908875, 9.908938, 9.909, 9.909063, 9.909125, 9.909187, 9.90925, 9.909313, 9.909375, 9.909438, 9.9095, 9.909563,
   9.909625, 9.909688, 9.90975, 9.909813, 9.909875, 9.909937, 9.91, 9.91025, 9.910375, 9.910438, 9.9105, 9.910563, 9.910625, 9.910687, 9.91075, 9.910813,
   9.910875, 9.910906, 9.910938, 9.910969, 9.911, 9.911031, 9.911063, 9.911094, 9.911125, 9.911156, 9.911188, 9.911219, 9.91125, 9.911281, 9.911313, 9.911344,
   9.911375, 9.911406, 9.911437, 9.911469, 9.9115, 9.911531, 9.911563, 9.911594, 9.911625, 9.911656, 9.911688, 9.911719, 9.91175, 9.911781, 9.911813, 9.911844,
   9.911875, 9.911906, 9.911938, 9.911969, 9.912, 9.912031, 9.912063, 9.912094, 9.912125, 9.912156, 9.912187, 9.912219, 9.91225, 9.912281, 9.912313, 9.912344,
   9.912375, 9.912406, 9.912438, 9.912469, 9.9125, 9.912531, 9.912563, 9.912594, 9.912625, 9.912656, 9.912688, 9.91275, 9.912813, 9.912875, 9.912937, 9.913,
   9.913063, 9.913125, 9.913187, 9.91325, 9.9135, 9.913625, 9.913687, 9.91375, 9.913813, 9.913875, 9.913937, 9.914, 9.914062, 9.914125, 9.914187, 9.91425,
   9.914312, 9.914375, 9.914406, 9.914438, 9.914469, 9.9145, 9.914531, 9.914563, 9.914625, 9.914687, 9.91475, 9.914813, 9.914875, 9.914937, 9.915, 9.915062,
   9.915125, 9.915188, 9.91525, 9.915313, 9.915375, 9.915437, 9.9155, 9.915563, 9.915625, 9.915687, 9.91575, 9.915812, 9.915875, 9.915938, 9.916, 9.916125,
   9.91625, 9.916375, 9.9165, 9.916625, 9.91675, 9.916875, 9.917, 9.917125, 9.91725, 9.9175, 9.91775, 9.918, 9.91825, 9.9185, 9.91875, 9.919,
   9.9195, 9.92, 9.921, 9.922, 9.924, 9.926, 9.928, 9.93, 9.932, 9.934, 9.936, 9.938, 9.94, 9.942, 9.944, 9.946,
   9.948, 9.95, 9.952, 9.954, 9.956, 9.958, 9.96, 9.96, 9.962, 9.962002 };
   Double_t fit1d_FitXb11_1P_1P_Norm[mXb1P]_fy4[459] = { 0, 0.2479235, 0.2479235, 0.2643196, 0.2808066, 0.2973848, 0.3140546, 0.3308164, 0.3476711, 0.3646198, 0.381664, 0.3988062, 0.4160502, 0.433402, 0.4508711, 0.4684738, 0.4862383,
   0.5042155, 0.5225018, 0.5412907, 0.5609957, 0.5825737, 0.6084684, 0.6457442, 0.6746208, 0.6940115, 0.7184685, 0.7501084, 0.7921148, 0.8493779, 0.8859806, 0.9295899, 0.9819189,
   1.045173, 1.122215, 1.216792, 1.272144, 1.333852, 1.402796, 1.479996, 1.566641, 1.664117, 1.774048, 1.898336, 2.039226, 2.116707, 2.199368, 2.287617, 2.381902,
   2.482708, 2.590566, 2.70606, 2.829825, 2.96256, 3.105029, 3.258074, 3.422619, 3.599681, 3.790381, 3.995955, 4.217768, 4.457331, 4.584283, 4.716314, 4.853659,
   4.996569, 5.145308, 5.300154, 5.461399, 5.629352, 5.983384, 6.354741, 6.743006, 7.148144, 7.570037, 8.008486, 8.4632, 8.933798, 9.419799, 9.920626, 10.4356,
   10.96394, 11.50475, 12.05704, 12.61973, 13.19161, 13.77138, 18.50816, 19.08626, 19.65487, 20.212, 20.75562, 21.28372, 21.79431, 22.04243, 22.28542, 22.52307,
   22.75512, 22.98136, 23.20154, 23.41545, 23.62287, 23.82358, 24.01737, 24.20405, 24.38341, 24.55528, 24.71945, 24.87577, 25.02406, 25.16416, 25.29592, 25.4192,
   25.53387, 25.6398, 25.73687, 25.82498, 25.90403, 25.97393, 26.03461, 26.086, 26.12804, 26.16069, 26.18391, 26.19768, 26.20198, 26.1968, 26.18215, 26.15805,
   26.12453, 26.08162, 26.02937, 25.96784, 25.8971, 25.81723, 25.72831, 25.63045, 25.52374, 25.40832, 25.2843, 25.15183, 25.01103, 24.86208, 24.70512, 24.54034,
   24.36789, 24.18797, 24.00077, 23.80648, 23.60531, 23.39747, 23.18317, 22.96263, 22.73607, 22.50373, 22.26583, 22.02263, 21.77434, 21.26352, 20.73535, 20.19181,
   19.63493, 19.06672, 18.48918, 17.9043, 17.31403, 16.12493, 14.93647, 14.34676, 13.76218, 13.18421, 12.61424, 12.05357, 11.50337, 10.96474, 10.43866, 9.926007,
   9.427561, 8.94399, 8.475866, 8.023659, 7.803656, 7.589327, 7.381642, 7.180392, 6.985374, 6.796392, 6.613256, 6.435782, 6.263792, 6.097113, 5.779027, 5.480255,
   5.199604, 4.935957, 4.688268, 4.455557, 4.236903, 4.031444, 3.838372, 3.656929, 3.486405, 3.326134, 3.175489, 3.033886, 2.900773, 2.775636, 2.657991, 2.547383,
   2.443386, 2.345602, 2.253654, 2.167191, 2.009419, 1.869878, 1.746447, 1.637255, 1.540654, 1.45519, 1.379578, 1.312688, 1.253519, 1.201188, 1.154916, 1.077874,
   1.01779, 0.9710651, 0.9348874, 0.9070555, 0.8858471, 0.8582051, 0.8443515, 0.8396928, 0.8415464, 0.8484881, 0.8762256, 0.8980963, 0.9273116, 0.9667213, 1.020893, 1.055655,
   1.097157, 1.147054, 1.20748, 1.28122, 1.371925, 1.425096, 1.484439, 1.550819, 1.625241, 1.708875, 1.803093, 1.909498, 2.029982, 2.166771, 2.242087, 2.322506,
   2.408436, 2.500322, 2.598653, 2.70396, 2.816827, 2.937895, 3.067865, 3.207509, 3.357675, 3.519296, 3.693401, 3.881127, 4.083728, 4.30259, 4.539251, 4.664782,
   4.795415, 4.931393, 5.072972, 5.220422, 5.374027, 5.695213, 6.031503, 6.382914, 6.749395, 7.130822, 7.526995, 7.937632, 8.362368, 8.800752, 9.252242, 9.716204,
   10.19191, 10.67855, 11.17521, 11.68088, 12.19447, 12.71479, 13.24057, 15.37014, 16.42911, 16.95132, 17.46636, 17.97242, 18.46773, 18.95047, 19.41885, 19.87109,
   20.30544, 20.51537, 20.72018, 20.91968, 21.11366, 21.30192, 21.48427, 21.66052, 21.83049, 21.994, 22.15087, 22.30094, 22.44406, 22.58006, 22.70881, 22.83016,
   22.94398, 23.05015, 23.14856, 23.23909, 23.32164, 23.39614, 23.46248, 23.52061, 23.57046, 23.61197, 23.64509, 23.6698, 23.68605, 23.69385, 23.69316, 23.68401,
   23.66639, 23.64034, 23.60587, 23.56302, 23.51185, 23.45241, 23.38477, 23.30901, 23.22519, 23.13343, 23.03382, 22.92646, 22.81149, 22.68902, 22.55918, 22.42211,
   22.27797, 22.12691, 21.96909, 21.80468, 21.63384, 21.45676, 21.27363, 21.08463, 20.88996, 20.68981, 20.4844, 20.05859, 19.61423, 19.15306, 18.67683, 18.18736,
   17.68643, 17.17585, 16.6574, 16.13286, 14.00787, 12.9517, 12.43035, 11.91526, 11.40764, 10.90863, 10.41926, 9.940476, 9.47314, 9.01801, 8.575755, 8.146949,
   7.732079, 7.331544, 7.137227, 6.948765, 6.766144, 6.58918, 6.417695, 6.251516, 5.934413, 5.6366, 5.356883, 5.094145, 4.847339, 4.615484, 4.397658, 4.193001,
   4.000703, 3.820007, 3.650202, 3.490622, 3.340643, 3.199677, 3.067176, 2.942625, 2.82554, 2.715467, 2.611981, 2.514683, 2.423198, 2.337175, 2.256284, 2.108678,
   1.978125, 1.862638, 1.760464, 1.670059, 1.59006, 1.519266, 1.456615, 1.401171, 1.352106, 1.270281, 1.206256, 1.156217, 1.117177, 1.086798, 1.063247, 1.045083,
   1.020634, 1.006994, 0.997592, 0.9996531, 1.015033, 1.034349, 1.054449, 1.074772, 1.095211, 1.115746, 1.136372, 1.157088, 1.177894, 1.198791, 1.219778, 1.240854,
   1.262021, 1.283278, 1.304625, 1.326062, 1.347589, 1.369207, 1.390914, 1.390914, 1.390914, 0 };
   graph = new TGraph(459,fit1d_FitXb11_1P_1P_Norm[mXb1P]_fx4,fit1d_FitXb11_1P_1P_Norm[mXb1P]_fy4);
   graph->SetName("fit1d_FitXb11_1P_1P_Norm[mXb1P]");
   graph->SetTitle("Projection of Fit1D FitXb11_1P");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4 = new TH1F("Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4","Projection of Fit1D FitXb11_1P",459,9.825598,9.974402);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->SetMinimum(0);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->SetMaximum(28.82217);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->SetDirectory(nullptr);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->SetStats(0);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->SetMarkerStyle(20);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitXb11_1P_1P_NormoBmXb1PcB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitXb11_1P_1P_Norm[mXb1P]4);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3001[60] = { 9.841, 9.843, 9.845, 9.847, 9.849, 9.851, 9.853, 9.855, 9.857, 9.859, 9.861, 9.863, 9.865, 9.867, 9.869, 9.871, 9.873,
   9.875, 9.877, 9.879, 9.881, 9.883, 9.885, 9.887, 9.889, 9.891, 9.893, 9.895, 9.897, 9.899, 9.901, 9.903, 9.905,
   9.907, 9.909, 9.911, 9.913, 9.915, 9.917, 9.919, 9.921, 9.923, 9.925, 9.927, 9.929, 9.931, 9.933, 9.935, 9.937,
   9.939, 9.941, 9.943, 9.945, 9.947, 9.949, 9.951, 9.953, 9.955, 9.957, 9.959 };
   Double_t h_ds_1000_fy3001[60] = { 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1,
   0, 2, 0, 0, 2, 0, 1, 5, 20, 20, 10, 1, 3, 2, 1, 2,
   3, 7, 21, 16, 5, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 1,
   2, 2, 1, 0, 2, 0, 2, 0, 2, 4, 2 };
   Double_t h_ds_1000_felx3001[60] = { 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001,
   0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001,
   0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001,
   0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001 };
   Double_t h_ds_1000_fely3001[60] = { 0, 0, 0, 0, 1.291815, 0, 0.8272462, 0, 0.8272462, 0, 0, 0, 0, 0.8272462, 0, 0, 0.8272462,
   0, 1.291815, 0, 0, 1.291815, 0, 0.8272462, 2.159691, 4.434448, 4.434448, 3.108694, 0.8272462, 1.632705, 1.291815, 0.8272462, 1.291815,
   1.632705, 2.58147, 4.545807, 3.957801, 2.159691, 0, 0, 1.291815, 0, 0, 0, 0.8272462, 0, 0, 0.8272462, 0.8272462,
   1.291815, 1.291815, 0.8272462, 0, 1.291815, 0, 1.291815, 0, 1.291815, 1.914339, 1.291815 };
   Double_t h_ds_1000_fehx3001[60] = { 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001,
   0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001,
   0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001,
   0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001, 0.001 };
   Double_t h_ds_1000_fehy3001[60] = { 1.147874, 1.147874, 1.147874, 1.147874, 2.63786, 1.147874, 2.299527, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 1.147874, 2.299527,
   1.147874, 2.63786, 1.147874, 1.147874, 2.63786, 1.147874, 2.299527, 3.382473, 5.546519, 5.546519, 4.26695, 2.299527, 2.918186, 2.63786, 2.299527, 2.63786,
   2.918186, 3.770281, 5.655182, 5.083066, 3.382473, 1.147874, 1.147874, 2.63786, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 1.147874, 2.299527, 2.299527,
   2.63786, 2.63786, 2.299527, 1.147874, 2.63786, 1.147874, 2.63786, 1.147874, 2.63786, 3.162753, 2.63786 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mXb1P");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__mXb1P",100,9.828,9.972);
   Graph_h_ds_10003001->SetMinimum(0);
   Graph_h_ds_10003001->SetMaximum(29.3207);
   Graph_h_ds_10003001->SetDirectory(nullptr);
   Graph_h_ds_10003001->SetStats(0);
   Graph_h_ds_10003001->SetMarkerStyle(20);
   Graph_h_ds_10003001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("zp");
   
   TH1D *frame_55cf7894d880__2 = new TH1D("frame_55cf7894d880__2","A RooPlot",100,9.84,9.96);
   frame_55cf7894d880__2->SetMinimum(0);
   frame_55cf7894d880__2->SetMaximum(40);
   frame_55cf7894d880__2->SetDirectory(nullptr);
   frame_55cf7894d880__2->SetStats(0);
   frame_55cf7894d880__2->SetMarkerStyle(20);
   frame_55cf7894d880__2->GetXaxis()->SetNdivisions(505);
   frame_55cf7894d880__2->GetXaxis()->SetLabelFont(132);
   frame_55cf7894d880__2->GetXaxis()->SetLabelOffset(0.015);
   frame_55cf7894d880__2->GetXaxis()->SetLabelSize(0.05);
   frame_55cf7894d880__2->GetXaxis()->SetTitleSize(-1);
   frame_55cf7894d880__2->GetXaxis()->SetTitleOffset(1);
   frame_55cf7894d880__2->GetXaxis()->SetTitleFont(132);
   frame_55cf7894d880__2->GetYaxis()->SetLabelFont(132);
   frame_55cf7894d880__2->GetYaxis()->SetLabelSize(0.05);
   frame_55cf7894d880__2->GetYaxis()->SetTitleSize(0.05);
   frame_55cf7894d880__2->GetYaxis()->SetTitleFont(132);
   frame_55cf7894d880__2->GetZaxis()->SetLabelFont(132);
   frame_55cf7894d880__2->GetZaxis()->SetLabelSize(0.05);
   frame_55cf7894d880__2->GetZaxis()->SetTitleSize(0.05);
   frame_55cf7894d880__2->GetZaxis()->SetTitleOffset(1);
   frame_55cf7894d880__2->GetZaxis()->SetTitleFont(132);
   frame_55cf7894d880__2->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Xb2P()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun May  5 12:55:48 2024) by ROOT version 6.33/01
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,104,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(10.18222,-8.674699,10.33037,63.61446);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_55cf78a1b130__3 = new TH1D("frame_55cf78a1b130__3","A RooPlot",100,10.2,10.32);
   frame_55cf78a1b130__3->SetMinimum(0);
   frame_55cf78a1b130__3->SetMaximum(60);
   frame_55cf78a1b130__3->SetDirectory(nullptr);
   frame_55cf78a1b130__3->SetStats(0);
   frame_55cf78a1b130__3->SetMarkerStyle(20);
   frame_55cf78a1b130__3->GetXaxis()->SetNdivisions(505);
   frame_55cf78a1b130__3->GetXaxis()->SetLabelFont(132);
   frame_55cf78a1b130__3->GetXaxis()->SetLabelOffset(0.015);
   frame_55cf78a1b130__3->GetXaxis()->SetLabelSize(0.05);
   frame_55cf78a1b130__3->GetXaxis()->SetTitleSize(-1);
   frame_55cf78a1b130__3->GetXaxis()->SetTitleOffset(1);
   frame_55cf78a1b130__3->GetXaxis()->SetTitleFont(132);
   frame_55cf78a1b130__3->GetYaxis()->SetLabelFont(132);
   frame_55cf78a1b130__3->GetYaxis()->SetLabelSize(0.05);
   frame_55cf78a1b130__3->GetYaxis()->SetTitleSize(0.05);
   frame_55cf78a1b130__3->GetYaxis()->SetTitleFont(132);
   frame_55cf78a1b130__3->GetZaxis()->SetLabelFont(132);
   frame_55cf78a1b130__3->GetZaxis()->SetLabelSize(0.05);
   frame_55cf78a1b130__3->GetZaxis()->SetTitleSize(0.05);
   frame_55cf78a1b130__3->GetZaxis()->SetTitleOffset(1);
   frame_55cf78a1b130__3->GetZaxis()->SetTitleFont(132);
   frame_55cf78a1b130__3->Draw("FUNC");
   
   Double_t fit1d_FitXb12_2P_2P_Norm[mXb2P]_Comp[cb2_YhdvKF]_fx5[257] = { 10.2, 10.2, 10.204, 10.208, 10.212, 10.216, 10.22, 10.224, 10.228, 10.232, 10.234, 10.236, 10.237, 10.238, 10.239, 10.24, 10.2405,
   10.241, 10.2415, 10.242, 10.2425, 10.243, 10.24325, 10.2435, 10.24375, 10.244, 10.24425, 10.2445, 10.24475, 10.245, 10.24525, 10.2455, 10.24563,
   10.24575, 10.24587, 10.246, 10.24612, 10.24625, 10.24638, 10.2465, 10.24662, 10.24675, 10.24687, 10.247, 10.24713, 10.24725, 10.24737, 10.24744, 10.2475,
   10.24756, 10.24762, 10.24769, 10.24775, 10.24781, 10.24788, 10.24794, 10.248, 10.24806, 10.24812, 10.24819, 10.24825, 10.24831, 10.24837, 10.24844, 10.2485,
   10.24856, 10.24863, 10.24869, 10.24875, 10.24881, 10.24887, 10.24894, 10.249, 10.24906, 10.24912, 10.24919, 10.24925, 10.24938, 10.2495, 10.24962, 10.24975,
   10.24987, 10.25, 10.25013, 10.25025, 10.25037, 10.2505, 10.251, 10.25112, 10.25125, 10.25137, 10.2515, 10.25163, 10.25169, 10.25175, 10.25181, 10.25187,
   10.25194, 10.252, 10.25206, 10.25212, 10.25219, 10.25225, 10.25231, 10.25238, 10.25244, 10.2525, 10.25256, 10.25262, 10.25269, 10.25275, 10.25281, 10.25287,
   10.25294, 10.253, 10.25306, 10.25313, 10.25319, 10.25325, 10.25331, 10.25337, 10.25344, 10.2535, 10.25356, 10.25362, 10.25369, 10.25375, 10.25381, 10.25388,
   10.25394, 10.254, 10.25406, 10.25412, 10.25419, 10.25425, 10.25431, 10.25437, 10.25444, 10.2545, 10.25456, 10.25463, 10.25469, 10.25475, 10.25481, 10.25487,
   10.25494, 10.255, 10.25506, 10.25512, 10.25519, 10.25525, 10.25531, 10.25538, 10.25544, 10.2555, 10.25556, 10.25562, 10.25569, 10.25575, 10.25581, 10.25587,
   10.256, 10.25613, 10.25625, 10.25637, 10.2565, 10.25675, 10.257, 10.25712, 10.25725, 10.25737, 10.2575, 10.25763, 10.25775, 10.25787, 10.258, 10.25812,
   10.25825, 10.25831, 10.25838, 10.25844, 10.2585, 10.25856, 10.25862, 10.25869, 10.25875, 10.25881, 10.25887, 10.25894, 10.259, 10.25906, 10.25913, 10.25919,
   10.25925, 10.25931, 10.25937, 10.25944, 10.2595, 10.25956, 10.25962, 10.25969, 10.25975, 10.25981, 10.25988, 10.26, 10.26012, 10.26025, 10.26037, 10.2605,
   10.26063, 10.26075, 10.26087, 10.261, 10.26112, 10.26125, 10.26138, 10.2615, 10.26162, 10.26175, 10.26187, 10.262, 10.26213, 10.26225, 10.26237, 10.2625,
   10.26275, 10.263, 10.26325, 10.2635, 10.26375, 10.264, 10.26425, 10.2645, 10.26475, 10.265, 10.2655, 10.266, 10.2665, 10.267, 10.268, 10.269,
   10.27, 10.272, 10.276, 10.28, 10.284, 10.288, 10.292, 10.296, 10.3, 10.304, 10.308, 10.312, 10.316, 10.32, 10.32, 10.32 };
   Double_t fit1d_FitXb12_2P_2P_Norm[mXb2P]_Comp[cb2_YhdvKF]_fy5[257] = { 0, 0.001303129, 0.001732969, 0.002360125, 0.003306026, 0.004790256, 0.007233851, 0.01150409, 0.01955551, 0.03633687, 0.05175082, 0.07651197, 0.09459679, 0.1184761, 0.1505634, 0.1945452, 0.2226907,
   0.2562172, 0.2964246, 0.3449982, 0.404146, 0.4767938, 0.5193576, 0.5668668, 0.6200356, 0.679703, 0.7468578, 0.8226705, 0.9085326, 1.006106, 1.117387, 1.24478, 1.315408,
   1.391205, 1.472638, 1.560223, 1.654532, 1.756203, 1.865943, 1.984543, 2.112885, 2.251958, 2.402868, 2.566859, 2.745335, 2.939874, 3.152264, 3.265777, 3.384532,
   3.508828, 3.63898, 3.775326, 3.918228, 4.068072, 4.225271, 4.390268, 4.563535, 4.744493, 4.930682, 5.122019, 5.318536, 5.520265, 5.727231, 5.93945, 6.156936,
   6.379696, 6.607728, 6.841025, 7.079572, 7.32335, 7.572328, 7.826469, 8.085729, 8.350056, 8.619389, 8.893658, 9.172785, 9.745259, 10.33601, 10.9441, 11.56843,
   12.20778, 12.86074, 13.5258, 14.20127, 14.88535, 15.57609, 18.36242, 19.05313, 19.73651, 20.40994, 21.07078, 21.71636, 22.03259, 22.34399, 22.65025, 22.95102,
   23.24598, 23.53481, 23.81718, 24.09278, 24.36129, 24.6224, 24.87583, 25.12127, 25.35843, 25.58704, 25.80682, 26.01752, 26.21889, 26.41067, 26.59264, 26.76457,
   26.92626, 27.0775, 27.21811, 27.34792, 27.46676, 27.57449, 27.67097, 27.75609, 27.82972, 27.89179, 27.94221, 27.98092, 28.00787, 28.02302, 28.02637, 28.01789,
   27.99761, 27.96555, 27.92175, 27.86627, 27.79917, 27.72054, 27.63048, 27.5291, 27.41653, 27.2929, 27.15838, 27.01313, 26.85733, 26.69117, 26.51485, 26.3286,
   26.13263, 25.92718, 25.7125, 25.48885, 25.2565, 25.01571, 24.76677, 24.50997, 24.2456, 23.97398, 23.6954, 23.41019, 23.11866, 22.82113, 22.51794, 22.20941,
   21.57765, 20.92853, 20.26473, 19.58892, 18.90373, 17.51555, 16.12018, 15.42568, 14.73622, 14.05385, 13.38048, 12.71792, 12.06778, 11.43159, 10.81068, 10.20626,
   9.619404, 9.332847, 9.051008, 8.77398, 8.501846, 8.234678, 7.972544, 7.7155, 7.463596, 7.216872, 6.975361, 6.739091, 6.508349, 6.285208, 6.069865, 5.862043,
   5.661473, 5.467899, 5.28107, 5.100749, 4.926703, 4.758711, 4.596558, 4.440036, 4.288948, 4.1431, 4.002307, 3.73518, 3.486214, 3.254152, 3.037826, 2.836148,
   2.648109, 2.472769, 2.309256, 2.156756, 2.014516, 1.881831, 1.758048, 1.64256, 1.534799, 1.43424, 1.340393, 1.252801, 1.171039, 1.094714, 1.023456, 0.9569224,
   0.8367768, 0.7319788, 0.6405344, 0.5607131, 0.4910123, 0.430127, 0.3769232, 0.3304152, 0.289746, 0.25417, 0.1957868, 0.1510187, 0.1166436, 0.09021261, 0.05417338, 0.03269948,
   0.01983752, 0.007409391, 0.001093567, 0.0001731954, 2.92872e-05, 5.264004e-06, 1.001596e-06, 2.010098e-07, 4.240814e-08, 9.377309e-09, 2.167249e-09, 5.222132e-10, 1.308859e-10, 3.405041e-11, 3.405041e-11, 0 };
   TGraph *graph = new TGraph(257,fit1d_FitXb12_2P_2P_Norm[mXb2P]_Comp[cb2_YhdvKF]_fx5,fit1d_FitXb12_2P_2P_Norm[mXb2P]_Comp[cb2_YhdvKF]_fy5);
   graph->SetName("fit1d_FitXb12_2P_2P_Norm[mXb2P]_Comp[cb2_YhdvKF]");
   graph->SetTitle("Projection of Fit1D FitXb12_2P");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5 = new TH1F("Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5","Projection of Fit1D FitXb12_2P",257,10.188,10.332);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->SetMinimum(0);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->SetMaximum(30.829);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->SetDirectory(nullptr);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->SetStats(0);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->SetMarkerStyle(20);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_YhdvKFcB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitXb12_2P_2P_Norm[mXb2P]_Comp[cb2_YhdvKF]5);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitXb12_2P_2P_Norm[mXb2P]_Comp[cb2_ujQTve]_fx6[251] = { 10.2, 10.2, 10.204, 10.208, 10.212, 10.216, 10.22, 10.224, 10.228, 10.232, 10.236, 10.24, 10.244, 10.248, 10.25, 10.252, 10.253,
   10.254, 10.255, 10.256, 10.2565, 10.257, 10.2575, 10.258, 10.2585, 10.259, 10.25925, 10.2595, 10.25975, 10.26, 10.26025, 10.2605, 10.26075,
   10.261, 10.26125, 10.26138, 10.2615, 10.26162, 10.26175, 10.26187, 10.262, 10.26213, 10.26225, 10.26237, 10.2625, 10.26262, 10.26275, 10.26288, 10.263,
   10.26312, 10.26319, 10.26325, 10.26331, 10.26337, 10.26344, 10.2635, 10.26356, 10.26363, 10.26369, 10.26375, 10.26381, 10.26387, 10.26394, 10.264, 10.26406,
   10.26412, 10.26419, 10.26425, 10.26431, 10.26438, 10.26444, 10.2645, 10.26456, 10.26462, 10.26469, 10.26475, 10.26487, 10.265, 10.26513, 10.26525, 10.26537,
   10.2655, 10.26562, 10.26575, 10.26588, 10.266, 10.26612, 10.26625, 10.2665, 10.26675, 10.26687, 10.267, 10.26713, 10.26725, 10.26738, 10.26744, 10.2675,
   10.26756, 10.26762, 10.26769, 10.26775, 10.26781, 10.26788, 10.26794, 10.268, 10.26806, 10.26813, 10.26819, 10.26825, 10.26831, 10.26837, 10.26844, 10.2685,
   10.26856, 10.26863, 10.26869, 10.26875, 10.26881, 10.26888, 10.26894, 10.269, 10.26906, 10.26912, 10.26919, 10.26925, 10.26931, 10.26938, 10.26944, 10.2695,
   10.26956, 10.26963, 10.26969, 10.26975, 10.26981, 10.26987, 10.26994, 10.27, 10.27006, 10.27013, 10.27019, 10.27025, 10.27031, 10.27038, 10.27044, 10.2705,
   10.27056, 10.27062, 10.27069, 10.27075, 10.27081, 10.27088, 10.27094, 10.271, 10.27106, 10.27113, 10.27119, 10.27125, 10.27131, 10.27137, 10.27144, 10.2715,
   10.27156, 10.27163, 10.27175, 10.27188, 10.272, 10.27212, 10.27225, 10.2725, 10.27275, 10.27287, 10.273, 10.27313, 10.27325, 10.27338, 10.2735, 10.27362,
   10.27375, 10.27388, 10.274, 10.27413, 10.27425, 10.27431, 10.27437, 10.27444, 10.2745, 10.27456, 10.27463, 10.27469, 10.27475, 10.27481, 10.27488, 10.27494,
   10.275, 10.27506, 10.27512, 10.27519, 10.27525, 10.27531, 10.27538, 10.27544, 10.2755, 10.27563, 10.27575, 10.27587, 10.276, 10.27613, 10.27625, 10.27637,
   10.2765, 10.27662, 10.27675, 10.27688, 10.277, 10.27712, 10.27725, 10.27737, 10.2775, 10.27763, 10.27775, 10.27787, 10.278, 10.27825, 10.2785, 10.27875,
   10.279, 10.27925, 10.2795, 10.27975, 10.28, 10.28025, 10.2805, 10.281, 10.2815, 10.282, 10.2825, 10.283, 10.284, 10.285, 10.286, 10.288,
   10.292, 10.296, 10.3, 10.304, 10.308, 10.312, 10.316, 10.32, 10.32, 10.32 };
   Double_t fit1d_FitXb12_2P_2P_Norm[mXb2P]_Comp[cb2_ujQTve]_fy6[251] = { 0, 0.0005455839, 0.0006790748, 0.0008569438, 0.00109842, 0.001433317, 0.001909313, 0.002605437, 0.003658268, 0.005315799, 0.008055891, 0.01286893, 0.02200438, 0.04121674, 0.05900853, 0.08780297, 0.1089672,
   0.1370559, 0.1750183, 0.2273976, 0.2610982, 0.3014052, 0.3499569, 0.4088908, 0.481026, 0.5701265, 0.6225638, 0.6812828, 0.7472197, 0.8214794, 0.9053709, 1.000452, 1.108585,
   1.232008, 1.373423, 1.451878, 1.536114, 1.626656, 1.724088, 1.829053, 1.942272, 2.064544, 2.196762, 2.339926, 2.495152, 2.663697, 2.846971, 3.046566, 3.264278,
   3.50214, 3.629337, 3.76246, 3.901847, 4.047861, 4.200885, 4.361334, 4.529649, 4.706301, 4.891798, 5.085869, 5.28573, 5.49113, 5.702106, 5.918692, 6.140914,
   6.368793, 6.602344, 6.841574, 7.086484, 7.337066, 7.593306, 7.855181, 8.122662, 8.395711, 8.674279, 8.958312, 9.542504, 10.14766, 10.77301, 11.41762, 12.08041,
   12.76013, 13.45538, 14.1646, 14.88607, 15.61792, 16.35814, 17.10457, 18.60676, 20.10477, 20.84561, 21.57732, 22.29707, 23.002, 23.68922, 24.02529, 24.35586,
   24.68057, 24.99906, 25.31098, 25.61599, 25.91375, 26.20392, 26.48617, 26.76016, 27.0256, 27.28216, 27.52954, 27.76746, 27.99562, 28.21376, 28.42161, 28.61892,
   28.80545, 28.98098, 29.14528, 29.29815, 29.43941, 29.56888, 29.6864, 29.79182, 29.88501, 29.96585, 30.03424, 30.0901, 30.13335, 30.16394, 30.18184, 30.18701,
   30.17945, 30.15917, 30.12621, 30.08059, 30.02237, 29.95164, 29.86847, 29.77298, 29.66528, 29.54551, 29.41382, 29.27037, 29.11534, 28.94891, 28.77131, 28.58274,
   28.38343, 28.17363, 27.95359, 27.72358, 27.48387, 27.23474, 26.97649, 26.70943, 26.43386, 26.15011, 25.85849, 25.55935, 25.25301, 24.93983, 24.62015, 24.29431,
   23.96269, 23.62562, 22.93662, 22.23018, 21.50918, 20.7765, 20.03495, 18.53627, 17.03438, 16.28844, 15.54892, 14.81796, 14.09756, 13.38958, 12.69572, 12.01753,
   11.3564, 10.71355, 10.09006, 9.486833, 8.904641, 8.621628, 8.344091, 8.072083, 7.80565, 7.544829, 7.289649, 7.040279, 6.79888, 6.565918, 6.341093, 6.124114,
   5.914703, 5.712592, 5.517519, 5.329237, 5.147504, 4.972088, 4.802764, 4.639319, 4.481543, 4.182206, 3.903235, 3.64322, 3.400848, 3.174901, 2.964246, 2.767828,
   2.584667, 2.413854, 2.254539, 2.105935, 1.967309, 1.837979, 1.717309, 1.604709, 1.49963, 1.40156, 1.310023, 1.224576, 1.144807, 1.00079, 0.8752053, 0.7656545,
   0.6700554, 0.5866008, 0.5137216, 0.4500549, 0.3944163, 0.3457761, 0.3032391, 0.2334602, 0.1799829, 0.1389423, 0.1074031, 0.08313264, 0.05000077, 0.03022764, 0.0183658, 0.006879949,
   0.00102109, 0.0001625536, 2.761997e-05, 4.986619e-06, 9.527968e-07, 1.919676e-07, 4.064984e-08, 9.019692e-09, 9.019692e-09, 0 };
   graph = new TGraph(251,fit1d_FitXb12_2P_2P_Norm[mXb2P]_Comp[cb2_ujQTve]_fx6,fit1d_FitXb12_2P_2P_Norm[mXb2P]_Comp[cb2_ujQTve]_fy6);
   graph->SetName("fit1d_FitXb12_2P_2P_Norm[mXb2P]_Comp[cb2_ujQTve]");
   graph->SetTitle("Projection of Fit1D FitXb12_2P");

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6 = new TH1F("Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6","Projection of Fit1D FitXb12_2P",251,10.188,10.332);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->SetMinimum(0);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->SetMaximum(33.20571);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->SetDirectory(nullptr);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->SetStats(0);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->SetMarkerStyle(20);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBcb2_ujQTvecB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitXb12_2P_2P_Norm[mXb2P]_Comp[cb2_ujQTve]6);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitXb12_2P_2P_Norm[mXb2P]_Comp[pol_SyFkpt]_fx7[66] = { 10.196, 10.196, 10.2, 10.202, 10.204, 10.206, 10.208, 10.21, 10.212, 10.214, 10.216, 10.218, 10.22, 10.222, 10.224, 10.226, 10.228,
   10.23, 10.232, 10.234, 10.236, 10.238, 10.24, 10.242, 10.244, 10.246, 10.248, 10.25, 10.252, 10.254, 10.256, 10.258, 10.26,
   10.262, 10.264, 10.266, 10.268, 10.27, 10.272, 10.274, 10.276, 10.278, 10.28, 10.282, 10.284, 10.286, 10.288, 10.29, 10.292,
   10.294, 10.296, 10.298, 10.3, 10.302, 10.304, 10.306, 10.308, 10.31, 10.312, 10.314, 10.316, 10.318, 10.32, 10.32, 10.324,
   10.324 };
   Double_t fit1d_FitXb12_2P_2P_Norm[mXb2P]_Comp[pol_SyFkpt]_fy7[66] = { 0, 7.922625, 7.922625, 7.905332, 7.891199, 7.880228, 7.872418, 7.86777, 7.866283, 7.867957, 7.872792, 7.880788, 7.891946, 7.906265, 7.923745, 7.944386, 7.968189,
   7.995153, 8.025278, 8.058564, 8.095011, 8.13462, 8.17739, 8.223321, 8.272414, 8.324668, 8.380083, 8.438659, 8.500396, 8.565295, 8.633355, 8.704576, 8.778958,
   8.856502, 8.937207, 9.021073, 9.1081, 9.198289, 9.291638, 9.388149, 9.487822, 9.590655, 9.69665, 9.805806, 9.918123, 10.0336, 10.15224, 10.27404, 10.399,
   10.52713, 10.65841, 10.79286, 10.93047, 11.07123, 11.21516, 11.36225, 11.51251, 11.66592, 11.82249, 11.98223, 12.14513, 12.31118, 12.4804, 12.4804, 12.4804,
   0 };
   graph = new TGraph(66,fit1d_FitXb12_2P_2P_Norm[mXb2P]_Comp[pol_SyFkpt]_fx7,fit1d_FitXb12_2P_2P_Norm[mXb2P]_Comp[pol_SyFkpt]_fy7);
   graph->SetName("fit1d_FitXb12_2P_2P_Norm[mXb2P]_Comp[pol_SyFkpt]");
   graph->SetTitle("Projection of Fit1D FitXb12_2P");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7 = new TH1F("Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7","Projection of Fit1D FitXb12_2P",100,10.1832,10.3368);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->SetMinimum(0);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->SetMaximum(13.72844);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->SetDirectory(nullptr);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->SetStats(0);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->SetMarkerStyle(20);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB_CompoBpol_SyFkptcB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitXb12_2P_2P_Norm[mXb2P]_Comp[pol_SyFkpt]7);
   
   graph->Draw("l");
   
   Double_t fit1d_FitXb12_2P_2P_Norm[mXb2P]_fx8[410] = { 10.196, 10.196, 10.2, 10.204, 10.208, 10.212, 10.216, 10.22, 10.224, 10.228, 10.23, 10.232, 10.234, 10.236, 10.237, 10.238, 10.239,
   10.24, 10.2405, 10.241, 10.2415, 10.242, 10.2425, 10.243, 10.2435, 10.24375, 10.244, 10.24425, 10.2445, 10.24475, 10.245, 10.24525, 10.2455,
   10.24575, 10.24587, 10.246, 10.24612, 10.24625, 10.24638, 10.2465, 10.24662, 10.24675, 10.24687, 10.247, 10.24713, 10.24725, 10.24737, 10.2475, 10.24756,
   10.24762, 10.24769, 10.24775, 10.24781, 10.24788, 10.24794, 10.248, 10.24812, 10.24825, 10.24837, 10.2485, 10.24863, 10.24875, 10.24887, 10.249, 10.24912,
   10.24925, 10.24938, 10.2495, 10.24962, 10.24975, 10.24987, 10.25, 10.25013, 10.25025, 10.25037, 10.2505, 10.251, 10.25112, 10.25125, 10.25137, 10.2515,
   10.25163, 10.25175, 10.25187, 10.25194, 10.252, 10.25206, 10.25212, 10.25219, 10.25225, 10.25231, 10.25238, 10.25244, 10.2525, 10.25256, 10.25262, 10.25269,
   10.25275, 10.25281, 10.25287, 10.25294, 10.253, 10.25306, 10.25313, 10.25319, 10.25325, 10.25331, 10.25337, 10.25344, 10.2535, 10.25356, 10.25362, 10.25369,
   10.25375, 10.25381, 10.25388, 10.25394, 10.254, 10.25406, 10.25412, 10.25419, 10.25425, 10.25431, 10.25437, 10.25444, 10.2545, 10.25456, 10.25463, 10.25469,
   10.25475, 10.25481, 10.25487, 10.25494, 10.255, 10.25506, 10.25512, 10.25519, 10.25525, 10.25531, 10.25538, 10.25544, 10.2555, 10.25556, 10.25562, 10.25569,
   10.25575, 10.25587, 10.256, 10.25613, 10.25625, 10.25637, 10.2565, 10.257, 10.25725, 10.25737, 10.2575, 10.25763, 10.25775, 10.25787, 10.258, 10.25812,
   10.25825, 10.25838, 10.2585, 10.25862, 10.25875, 10.25887, 10.25894, 10.259, 10.25906, 10.25913, 10.25919, 10.25925, 10.25931, 10.25937, 10.25944, 10.2595,
   10.25956, 10.25962, 10.25969, 10.25975, 10.25988, 10.26, 10.26012, 10.26025, 10.26037, 10.2605, 10.26063, 10.26075, 10.26087, 10.261, 10.26112, 10.26125,
   10.26138, 10.2615, 10.26162, 10.26175, 10.26187, 10.262, 10.26213, 10.26225, 10.26237, 10.2625, 10.26262, 10.26275, 10.26288, 10.26294, 10.263, 10.26306,
   10.26312, 10.26319, 10.26325, 10.26331, 10.26337, 10.26344, 10.2635, 10.26356, 10.26363, 10.26369, 10.26375, 10.26381, 10.26387, 10.26394, 10.264, 10.26406,
   10.26412, 10.26419, 10.26425, 10.26431, 10.26438, 10.26444, 10.2645, 10.26456, 10.26462, 10.26469, 10.26475, 10.26481, 10.26487, 10.265, 10.26513, 10.26525,
   10.26537, 10.2655, 10.26562, 10.26575, 10.26588, 10.266, 10.26612, 10.26625, 10.2665, 10.26675, 10.26687, 10.267, 10.26713, 10.26725, 10.26738, 10.2675,
   10.26756, 10.26762, 10.26769, 10.26775, 10.26781, 10.26788, 10.26794, 10.268, 10.26806, 10.26813, 10.26819, 10.26825, 10.26831, 10.26837, 10.26844, 10.2685,
   10.26856, 10.26863, 10.26869, 10.26875, 10.26881, 10.26888, 10.26894, 10.269, 10.26906, 10.26912, 10.26919, 10.26925, 10.26931, 10.26938, 10.26944, 10.2695,
   10.26956, 10.26963, 10.26969, 10.26975, 10.26981, 10.26987, 10.26994, 10.27, 10.27006, 10.27013, 10.27019, 10.27025, 10.27031, 10.27038, 10.27044, 10.2705,
   10.27056, 10.27062, 10.27069, 10.27075, 10.27081, 10.27088, 10.27094, 10.271, 10.27106, 10.27113, 10.27119, 10.27125, 10.27131, 10.27137, 10.27144, 10.2715,
   10.27163, 10.27175, 10.27188, 10.272, 10.27212, 10.27225, 10.2725, 10.27275, 10.27287, 10.273, 10.27313, 10.27325, 10.27338, 10.2735, 10.27362, 10.27375,
   10.27388, 10.274, 10.27413, 10.27425, 10.27437, 10.2745, 10.27456, 10.27463, 10.27469, 10.27475, 10.27481, 10.27488, 10.27494, 10.275, 10.27506, 10.27512,
   10.27519, 10.27525, 10.27531, 10.27538, 10.27544, 10.2755, 10.27563, 10.27575, 10.27587, 10.276, 10.27613, 10.27625, 10.27637, 10.2765, 10.27662, 10.27675,
   10.27688, 10.277, 10.27712, 10.27725, 10.27737, 10.2775, 10.27763, 10.27775, 10.27787, 10.278, 10.27825, 10.2785, 10.27875, 10.279, 10.27925, 10.2795,
   10.27975, 10.28, 10.28025, 10.2805, 10.281, 10.2815, 10.282, 10.2825, 10.283, 10.284, 10.285, 10.286, 10.288, 10.29, 10.292, 10.296,
   10.3, 10.304, 10.308, 10.312, 10.316, 10.32, 10.32, 10.324, 10.324 };
   Double_t fit1d_FitXb12_2P_2P_Norm[mXb2P]_fy8[410] = { 0, 7.924474, 7.924474, 7.893611, 7.875636, 7.870687, 7.879015, 7.901089, 7.937854, 7.991402, 8.025855, 8.06693, 8.116821, 8.179579, 8.218025, 8.263203, 8.317555,
   8.384804, 8.424972, 8.470789, 8.523562, 8.584985, 8.657274, 8.743366, 8.847198, 8.907368, 8.974121, 9.048447, 9.131519, 9.224731, 9.329746, 9.448563, 9.583591,
   9.737752, 9.823091, 9.914609, 10.01288, 10.11853, 10.23229, 10.35493, 10.48735, 10.63052, 10.78556, 10.95371, 11.13638, 11.33514, 11.55179, 11.78834, 11.91479,
   12.04711, 12.18563, 12.33071, 12.48275, 12.64215, 12.80935, 12.98483, 13.35644, 13.7488, 14.16203, 14.59631, 15.05171, 15.52821, 16.02567, 16.54381, 17.08225,
   17.64047, 18.21782, 18.8135, 19.42656, 20.05591, 20.70032, 21.35841, 22.02864, 22.70935, 23.39872, 24.0948, 26.90315, 27.59953, 28.28865, 28.9679, 29.63462,
   30.28617, 30.91985, 31.533, 31.83106, 32.12301, 32.40852, 32.68728, 32.95898, 33.2233, 33.47996, 33.72866, 33.9691, 34.20102, 34.42414, 34.6382, 34.84295,
   35.03815, 35.22356, 35.39896, 35.56415, 35.71892, 35.86309, 35.99648, 36.11895, 36.23033, 36.33049, 36.41932, 36.4967, 36.56255, 36.61679, 36.65935, 36.69019,
   36.70928, 36.71659, 36.71212, 36.69588, 36.6679, 36.62823, 36.57691, 36.51402, 36.43964, 36.35388, 36.25685, 36.14867, 36.02948, 35.89945, 35.75874, 35.60752,
   35.446, 35.27438, 35.09288, 34.90171, 34.70113, 34.49137, 34.2727, 34.04539, 33.8097, 33.56593, 33.31437, 33.05531, 32.78906, 32.51592, 32.23623, 31.95028,
   31.65842, 31.05826, 30.4384, 29.80152, 29.15033, 28.48749, 27.81569, 25.09016, 23.73825, 23.07277, 22.41692, 21.77252, 21.14125, 20.52466, 19.92414, 19.34095,
   18.7762, 18.23086, 17.70575, 17.20156, 16.71887, 16.2581, 16.03604, 15.81985, 15.6116, 15.4115, 15.2193, 15.03473, 14.85755, 14.68753, 14.52443, 14.36805,
   14.21818, 14.07461, 13.93717, 13.80565, 13.55976, 13.33562, 13.13206, 12.948, 12.78249, 12.63465, 12.50372, 12.38902, 12.28998, 12.2061, 12.13698, 12.08231,
   12.04186, 12.01549, 12.00318, 12.00496, 12.02101, 12.05157, 12.09704, 12.15789, 12.23477, 12.32846, 12.43987, 12.57014, 12.72058, 12.80383, 12.89272, 12.98747,
   13.08835, 13.19562, 13.30957, 13.43051, 13.55878, 13.69474, 13.83878, 13.99132, 14.15282, 14.32375, 14.50383, 14.69025, 14.88274, 15.08133, 15.28603, 15.49684,
   15.71378, 15.93684, 16.16601, 16.40129, 16.64264, 16.89005, 17.14347, 17.40287, 17.66819, 17.93937, 18.21634, 18.49904, 18.78738, 19.38058, 19.99509, 20.62991,
   21.28389, 21.95572, 22.64394, 23.34694, 24.06293, 24.79001, 25.52612, 26.26905, 27.76594, 29.26068, 30.00055, 30.73172, 31.45132, 32.15647, 32.84425, 33.51177,
   33.83703, 34.15615, 34.46877, 34.77455, 35.07315, 35.36421, 35.64742, 35.92244, 36.18895, 36.44665, 36.69522, 36.93439, 37.16385, 37.38333, 37.59258, 37.79133,
   37.97936, 38.15641, 38.32229, 38.47678, 38.6197, 38.75087, 38.87013, 38.97732, 39.07232, 39.155, 39.22527, 39.28304, 39.32824, 39.3608, 39.3807, 39.38791,
   39.38241, 39.36422, 39.33337, 39.28989, 39.23385, 39.16531, 39.08436, 38.99111, 38.88567, 38.76819, 38.6388, 38.49767, 38.34499, 38.18093, 38.00571, 37.81955,
   37.62267, 37.41531, 37.19773, 36.97019, 36.73296, 36.48634, 36.23062, 35.96609, 35.69308, 35.41189, 35.12285, 34.8263, 34.52258, 34.21201, 33.89496, 33.57178,
   32.90842, 32.22479, 31.52376, 30.80823, 30.08105, 29.34504, 27.85755, 26.36699, 25.62676, 24.89298, 24.16779, 23.45319, 22.75103, 22.06303, 21.39072, 20.73549,
   20.09857, 19.48103, 18.88378, 18.30758, 17.75305, 17.22064, 16.96285, 16.7107, 16.46437, 16.22601, 15.99609, 15.77432, 15.5604, 15.35405, 15.155, 14.963,
   14.77779, 14.59913, 14.4268, 14.26057, 14.10021, 13.94553, 13.6524, 13.37965, 13.12588, 12.88976, 12.67009, 12.46572, 12.27561, 12.09877, 11.93429, 11.78132,
   11.63908, 11.50684, 11.3839, 11.26964, 11.16347, 11.06482, 10.97321, 10.88814, 10.80917, 10.73589, 10.60491, 10.49241, 10.39599, 10.31359, 10.24338, 10.18379,
   10.13348, 10.09124, 10.05605, 10.02702, 9.984403, 9.958292, 9.944819, 9.941048, 9.944747, 9.968153, 10.00571, 10.05198, 10.15913, 10.27667, 10.40003, 10.65857,
   10.93049, 11.21517, 11.51251, 11.82249, 12.14513, 12.4804, 12.4804, 12.4804, 0 };
   graph = new TGraph(410,fit1d_FitXb12_2P_2P_Norm[mXb2P]_fx8,fit1d_FitXb12_2P_2P_Norm[mXb2P]_fy8);
   graph->SetName("fit1d_FitXb12_2P_2P_Norm[mXb2P]");
   graph->SetTitle("Projection of Fit1D FitXb12_2P");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8 = new TH1F("Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8","Projection of Fit1D FitXb12_2P",410,10.1832,10.3368);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->SetMinimum(0);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->SetMaximum(43.3267);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->SetDirectory(nullptr);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->SetStats(0);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->SetMarkerStyle(20);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitXb12_2P_2P_NormoBmXb2PcB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitXb12_2P_2P_Norm[mXb2P]8);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3002[30] = { 10.202, 10.206, 10.21, 10.214, 10.218, 10.222, 10.226, 10.23, 10.234, 10.238, 10.242, 10.246, 10.25, 10.254, 10.258, 10.262, 10.266,
   10.27, 10.274, 10.278, 10.282, 10.286, 10.29, 10.294, 10.298, 10.302, 10.306, 10.31, 10.314, 10.318 };
   Double_t h_ds_1000_fy3002[30] = { 12, 8, 7, 7, 3, 9, 9, 6, 8, 6, 10, 9, 30, 24, 30, 10, 21,
   41, 23, 5, 20, 9, 13, 3, 4, 9, 15, 19, 14, 8 };
   Double_t h_ds_1000_felx3002[30] = { 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002,
   0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002 };
   Double_t h_ds_1000_fely3002[30] = { 3.415266, 2.768386, 2.58147, 2.58147, 1.632705, 2.943461, 2.943461, 2.379931, 2.768386, 2.379931, 3.108694, 2.943461, 5.446522, 4.864612, 5.446522, 3.108694, 4.545807,
   6.376898, 4.760717, 2.159691, 4.434448, 2.943461, 3.558662, 1.632705, 1.914339, 2.943461, 3.82938, 4.320219, 3.6965, 2.768386 };
   Double_t h_ds_1000_fehx3002[30] = { 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002,
   0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002, 0.002 };
   Double_t h_ds_1000_fehy3002[30] = { 4.559819, 3.945142, 3.770281, 3.770281, 2.918186, 4.110204, 4.110204, 3.583642, 3.945142, 3.583642, 4.26695, 4.110204, 6.538046, 5.966932, 6.538046, 4.26695, 5.655182,
   7.455185, 5.865235, 3.382473, 5.546519, 4.110204, 4.697573, 2.918186, 3.162753, 4.110204, 4.958738, 5.435196, 4.830381, 3.945142 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(30,h_ds_1000_fx3002,h_ds_1000_fy3002,h_ds_1000_felx3002,h_ds_1000_fehx3002,h_ds_1000_fely3002,h_ds_1000_fehy3002);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mXb2P");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_10003002 = new TH1F("Graph_h_ds_10003002","Histogram of ds_1000_plot__mXb2P",100,10.188,10.332);
   Graph_h_ds_10003002->SetMinimum(1.230566);
   Graph_h_ds_10003002->SetMaximum(53.16397);
   Graph_h_ds_10003002->SetDirectory(nullptr);
   Graph_h_ds_10003002->SetStats(0);
   Graph_h_ds_10003002->SetMarkerStyle(20);
   Graph_h_ds_10003002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003002->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003002->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003002->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003002);
   
   grae->Draw("zp");
   
   TH1D *frame_55cf78a1b130__4 = new TH1D("frame_55cf78a1b130__4","A RooPlot",100,10.2,10.32);
   frame_55cf78a1b130__4->SetMinimum(0);
   frame_55cf78a1b130__4->SetMaximum(60);
   frame_55cf78a1b130__4->SetDirectory(nullptr);
   frame_55cf78a1b130__4->SetStats(0);
   frame_55cf78a1b130__4->SetMarkerStyle(20);
   frame_55cf78a1b130__4->GetXaxis()->SetNdivisions(505);
   frame_55cf78a1b130__4->GetXaxis()->SetLabelFont(132);
   frame_55cf78a1b130__4->GetXaxis()->SetLabelOffset(0.015);
   frame_55cf78a1b130__4->GetXaxis()->SetLabelSize(0.05);
   frame_55cf78a1b130__4->GetXaxis()->SetTitleSize(-1);
   frame_55cf78a1b130__4->GetXaxis()->SetTitleOffset(1);
   frame_55cf78a1b130__4->GetXaxis()->SetTitleFont(132);
   frame_55cf78a1b130__4->GetYaxis()->SetLabelFont(132);
   frame_55cf78a1b130__4->GetYaxis()->SetLabelSize(0.05);
   frame_55cf78a1b130__4->GetYaxis()->SetTitleSize(0.05);
   frame_55cf78a1b130__4->GetYaxis()->SetTitleFont(132);
   frame_55cf78a1b130__4->GetZaxis()->SetLabelFont(132);
   frame_55cf78a1b130__4->GetZaxis()->SetLabelSize(0.05);
   frame_55cf78a1b130__4->GetZaxis()->SetTitleSize(0.05);
   frame_55cf78a1b130__4->GetZaxis()->SetTitleOffset(1);
   frame_55cf78a1b130__4->GetZaxis()->SetTitleFont(132);
   frame_55cf78a1b130__4->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}

